Minimum positive entropy of complex Enriques surface automorphisms

We determine the minimum positive entropy of complex Enriques surface automorphisms. This together with McMullen's work completes the determination of the minimum positive entropy of complex surface automorphisms in each class of Enriques-Kodaira classification of complex surfaces.

==> anc/Remark3.3.txt <==
Mathematica 10.0 for Mac OS X x86 (64-bit)
Copyright 1988-2014 Wolfram Research, Inc.

In[1]:= (* In this file, we verify Remark 3.3 in the paper. *)                                                                                                                                              

In[2]:= <<enriques.m                                                                                                                                                                                        

In[3]:= (* the Salem polynomial S1 of the Salem number tau1 *)                                                                                                                                              

In[4]:= S1=1 - x - x^4 + x^5 - x^6 - x^9 + x^10                                                                                                                                                             

                 4    5    6    9    10
Out[4]= 1 - x - x  + x  - x  - x  + x

In[5]:= SalemFieldInfo[S1]                                                                                                                                                                                  

Out[5]= {1, 1, 1, 1, 1}

In[6]:= (* Thus, the ring of integers O_K in the number field K=Q[x]/(S1) is equal to Z[x]/(S1), and the class number of K is 1. *)                                                                         

In[7]:= (* Then  tau1 is simple and |S1(1)S1(-1)|=1 *)                                                                                                                                                      

In[8]:= (* the Salem polynomial S2 of the Salem number tau2 *)                                                                                                                                              

In[9]:= S2=1-x^2-x^3-x^4+x^6                                                                                                                                                                                

             2    3    4    6
Out[9]= 1 - x  - x  - x  + x

In[10]:= SalemFieldInfo[S2]                                                                                                                                                                                 

Out[10]= {1, 1, 1, 1, 1}

In[11]:= (* Thus, the Salem number tau2 is simple and |S2(1)S2(-1)|=1 *)                                                                                                                                    

In[12]:= (* the Salem polynomial S3 of the Salem number tau3 *)                                                                                                                                             

In[13]:= S3=1-x-x^3+x^4-x^5-x^7+x^8                                                                                                                                                                         

                  3    4    5    7    8
Out[13]= 1 - x - x  + x  - x  - x  + x

In[14]:= SalemFieldInfo[S3]                                                                                                                                                                                 

Out[14]= {1, 1, 1, 1, -7}

In[15]:= (* Thus, the Salem number tau3 is simple and |S3(1)S3(-1)|=7 *)                                                                                                                                    

In[16]:= (* the Salem polynomial S4 of the Salem number tau4 *)                                                                                                                                             

In[17]:= S4=1 - x^2 -x^3 - x^5 - x^6 + x^8                                                                                                                                                                  
                                                                                                                                                                                                            
              2    3    5    6    8
Out[17]= 1 - x  - x  - x  - x  + x

In[18]:= SalemFieldInfo[S4]                                                                                                                                                                                 

Out[18]= {1, 1, 1, 1, -4}

In[19]:= (* since |S4(-1)S4(1)|=4, the Salem number tau4 is not simple. *)                                                                                                                                  

In[20]:= {Lpr0,fpr0}={{{1,0,1,1,1,2,2,4},{0,1,0,1,1,1,2,2},{1,0,1,0,1,1,1,2},{1,1,0,1,0,1,1,1},{1,1,1,0,1,0,1,1},{2,1,1,1,0,1,0,1},{2,2,1,1,1,0,1,0},{4,2,2,1,1,1,0,1}},{{0,0,0,0,0,0,0,-1},{1,0,0,0,0,0,0,0
},{0,1,0,0,0,0,0,1},{0,0,1,0,0,0,0,1},{0,0,0,1,0,0,0,0},{0,0,0,0,1,0,0,1},{0,0,0,0,0,1,0,1},{0,0,0,0,0,0,1,0}}};                                                                                            

In[21]:= Linf[Lpr0]                                                                                                                                                                                         
Parity: 1, Signature: {5, 3}, Glue group: {}

In[22]:= (* i.e., Lpr0 is an odd lattice of signature (5,3) and trivial glue group. *)                                                                                                                      

In[23]:= (* verify that fpr0 is an isometry of Lpr0 *)                                                                                                                                                      

In[24]:= IsOrtho[fpr0,Lpr0]                                                                                                                                                                                 

Out[24]= True

In[25]:= CharacteristicPolynomial[fpr0,x]                                                                                                                                                                   

              2    3    5    6    8
Out[25]= 1 - x  - x  - x  - x  + x

In[26]:= (* thus, the pair (Lpr0,fpr0) is a S4-lattice such that |det(Lpr0)|=1 (square free) *)                                                                                                             

In[27]:= (* Therefore, tau4 is pesudo-simple. *)                                                                                                                                                            

In[28]:= (* the Salem polynomial S5 of the Salem number tau5 *)                                                                                                                                             

In[29]:= S5=1-x-x^3-x^5+x^6                                                                                                                                                                                 

                  3    5    6
Out[29]= 1 - x - x  - x  + x

In[30]:= SalemFieldInfo[S5]                                                                                                                                                                                 

Out[30]= {1, 1, 1, 1, 5}

In[31]:= (* Thus, the Salem number tau5 is simple and |S5(1)S5(-1)|=5 *)                                                                                                                                    

In[32]:= (* the Salem polynomial S6 of the Salem number tau6 *)                                                                                                                                             

In[33]:= S6=1 - x - x^2 + x^5 - x^8 - x^9 + x^10                                                                                                                                                            

                  2    5    8    9    10
Out[33]= 1 - x - x  + x  - x  - x  + x

In[34]:= SalemFieldInfo[S6]                                                                                                                                                                                 

Out[34]= {1, 1, 1, 1, 1}

In[35]:= (* Thus, the Salem number tau6 is simple and |S6(1)S6(-1)|=1 *)                                                                                                                                    

In[36]:= (* the Salem polynomial S7 of the Salem number tau7 *)                                                                                                                                             

In[37]:= S7=1 - x - x^2 + x^3 - x^4 - x^5 + x^6                                                                                                                                                             

                  2    3    4    5    6
Out[37]= 1 - x - x  + x  - x  - x  + x

In[38]:= SalemFieldInfo[S7]                                                                                                                                                                                 

Out[38]= {1, 1, 1, 1, 1}

In[39]:= (* Thus, the Salem number tau7 is simple and |S7(1)S7(-1)|=1 *)                                                                                                                                    

In[40]:= (* the Salem polynomial S8 of the Salem number tau8 *)                                                                                                                                             

In[41]:= S8=1-x^2-2x^3-x^4+x^6                                                                                                                                                                              

              2      3    4    6
Out[41]= 1 - x  - 2 x  - x  + x

In[42]:= {Lpr0,fpr0}={{{-1,0,1,-1,-1,1},{0,-1,0,1,-1,-1},{1,0,-1,0,1,-1},{-1,1,0,-1,0,1},{-1,-1,1,0,-1,0},{1,-1,-1,1,0,-1}},{{0,0,0,0,0,-1},{1,0,0,0,0,0},{0,1,0,0,0,1},{0,0,1,0,0,2},{0,0,0,1,0,1},{0,0,0,0
,1,0}}};                                                                                                                                                                                                    

In[43]:= Linf[Lpr0]                                                                                                                                                                                         
Parity: 1, Signature: {3, 3}, Glue group: {}

In[44]:= IsOrtho[fpr0,Lpr0]                                                                                                                                                                                 

Out[44]= True

In[45]:= CharacteristicPolynomial[fpr0,x]                                                                                                                                                                   

              2      3    4    6
Out[45]= 1 - x  - 2 x  - x  + x

In[46]:= (* thus, the pair (Lpr0,fpr0) is a S8-lattice such that |det(Lpr0)|=1 (square free) *)                                                                                                             

In[47]:= SalemFieldInfo[S8]                                                                                                                                                                                 

Out[47]= {1, 1, 1, 1, 4}

In[48]:= (* Thus, the Salem number tau8 is pesudo-simple (but not simple since |S8(1)S8(-1)|=4). *)                                                                                                         

In[49]:= (* Remark 3.3 is verified. *)                                                                                                                                                                      

In[50]:=                                                                                                                                                                                                    


==> anc/Theorem4.6.txt <==
Mathematica 10.0 for Mac OS X x86 (64-bit)
Copyright 1988-2014 Wolfram Research, Inc.

In[1]:= (* In this file, we explain why L2 in the proof of Theorem 4.6 has roots when n1=5, k=4, and sig(L1)=(2,2). *)                                                                                      

In[2]:= <<enriques.m                                                                                                                                                                                        

In[3]:= L={{0, 1, -1, -1}, {1, 0, 1, -1}, {-1, 1, 0, 1}, {-1, -1, 1, 0}};MatrixForm[L]                                                                                                                      

Out[3]//MatrixForm= 0    1    -1   -1

                    1    0    1    -1

                    -1   1    0    1

                    -1   -1   1    0

In[4]:= Linf[L]                                                                                                                                                                                             
Parity: 0, Signature: {2, 2}, Glue group: {5}

In[5]:= (* Thus, L is an even lattice of signature (2,2) and determinant 5. *)                                                                                                                              

In[6]:= L1=2L;MatrixForm[L1]                                                                                                                                                                                

Out[6]//MatrixForm= 0    2    -2   -2

                    2    0    2    -2

                    -2   2    0    2

                    -2   -2   2    0

In[7]:= (* generator of G(L1)_5 *)                                                                                                                                                                          

In[8]:= GlueVectors[L1,5]                                                                                                                                                                                   

            1     2     3   1
Out[8]= {{-(-), -(-), -(-), -}}
            5     5     5   5

In[9]:= GlueQ[L1,5]                                                                                                                                                                                         

          4
Out[9]= {{-}}
          5

In[10]:= S1={{-2,0,0,0,-6,0,1,-1},{0,-2,0,0,0,0,-1,1},{0,0,-2,0,0,0,-1,-1},{0,0,0,-2,0,0,-1,-1},{-6,0,0,0,-22,2,5,-5},{0,0,0,0,2,-6,-1,1},{1,-1,-1,-1,5,-1,-4,1},{-1,1,-1,-1,-5,1,1,-4}};                   

In[11]:= MatrixForm[S1]                                                                                                                                                                                     

Out[11]//MatrixForm= -2    0     0     0     -6    0     1     -1

                     0     -2    0     0     0     0     -1    1

                     0     0     -2    0     0     0     -1    -1

                     0     0     0     -2    0     0     -1    -1

                     -6    0     0     0     -22   2     5     -5

                     0     0     0     0     2     -6    -1    1

                     1     -1    -1    -1    5     -1    -4    1

                     -1    1     -1    -1    -5    1     1     -4

In[12]:= Linf[S1]                                                                                                                                                                                           
Parity: 0, Signature: {0, 8}, Glue group: {2, 2, 2, 2, 2, 10}

In[13]:= GlueVectors[S1,2]                                                                                                                                                                                  

             1   1                        1      1                     1         1                  1            1             1               1            1                    1   1
Out[13]= {{-(-), -, 0, 0, 0, 0, 0, 0}, {-(-), 0, -, 0, 0, 0, 0, 0}, {-(-), 0, 0, -, 0, 0, 0, 0}, {-(-), 0, 0, 0, -, 0, 0, 0}, {-, 0, 0, 0, -1, -, 0, 0}, {-(-), 0, 0, 0, 0, 0, -(-), -}}
             2   2                        2      2                     2         2                  2            2             2               2            2                    2   2

In[14]:= MatrixForm[GlueQ[S1,2]]                                                                                                                                                                            

Out[14]//MatrixForm=     1   1       1   1
                         -   -       -   -
                     0   2   2   0   2   2

                     1       1       1
                     -       -       -
                     2   0   2   0   2   0

                     1   1           1
                     -   -           -
                     2   2   0   0   2   0

                                     1
                                     -
                     0   0   0   0   2   0

                     1   1   1   1       1
                     -   -   -   -       -
                     2   2   2   2   0   2

                     1               1
                     -               -
                     2   0   0   0   2   0

In[15]:= GlueVectors[S1,5]                                                                                                                                                                                  

           1             2   1
Out[15]= {{-, 0, 0, 0, -(-), -, 0, 0}}
           5             5   5

In[16]:= GlueQ[S1,5]                                                                                                                                                                                        

           4
Out[16]= {{-}}
           5

In[17]:= {Lm,fm}=GlueAuto[L1,IdentityMatrix[4],S1,IdentityMatrix[8],5]                                                                                                                                      

Out[17]= {{{0, 2, 0, -2, 0, 0, 2, 0, 0, 0, 0, 0}, {2, 0, 0, 2, 0, 0, -2, 0, 0, 0, 0, 0}, {0, 0, -4, -2, 0, 4, -6, 0, 0, 0, 2, -2}, {-2, 2, -2, -4, 0, 4, -4, 0, 0, 0, 2, -2}, 
 
>     {0, 0, 0, 0, -2, 2, -6, 0, 0, 0, 1, -1}, {0, 0, 4, 4, 2, -4, 4, 0, 0, 0, -2, 2}, {2, -2, -6, -4, -6, 4, -10, 0, 0, 0, 3, -3}, {0, 0, 0, 0, 0, 0, 0, -2, 0, 0, -1, 1}, 
 
>     {0, 0, 0, 0, 0, 0, 0, 0, -2, 0, -1, -1}, {0, 0, 0, 0, 0, 0, 0, 0, 0, -2, -1, -1}, {0, 0, 2, 2, 1, -2, 3, -1, -1, -1, -4, 1}, {0, 0, -2, -2, -1, 2, -3, 1, -1, -1, 1, -4}}, 
 
>    {{1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0}, 
 
>     {0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0}, 
 
>     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1}}}

In[18]:= (* Thus, L1 and S1 can be glued to a rank 12 lattice Lm along F_5. *)                                                                                                                              

In[19]:= MatrixForm[Lm]                                                                                                                                                                                     

Out[19]//MatrixForm= 0     2     0     -2    0     0     2     0     0     0     0     0

                     2     0     0     2     0     0     -2    0     0     0     0     0

                     0     0     -4    -2    0     4     -6    0     0     0     2     -2

                     -2    2     -2    -4    0     4     -4    0     0     0     2     -2

                     0     0     0     0     -2    2     -6    0     0     0     1     -1

                     0     0     4     4     2     -4    4     0     0     0     -2    2

                     2     -2    -6    -4    -6    4     -10   0     0     0     3     -3

                     0     0     0     0     0     0     0     -2    0     0     -1    1

                     0     0     0     0     0     0     0     0     -2    0     -1    -1

                     0     0     0     0     0     0     0     0     0     -2    -1    -1

                     0     0     2     2     1     -2    3     -1    -1    -1    -4    1

                     0     0     -2    -2    -1    2     -3    1     -1    -1    1     -4

In[20]:= Linf[Lm]                                                                                                                                                                                           
Parity: 0, Signature: {2, 10}, Glue group: {2, 2, 2, 2, 2, 2, 2, 2, 2, 2}

In[21]:= MatrixForm[GlueQ[Lm,2]]                                                                                                                                                                            

Out[21]//MatrixForm=     1       1       1
                         -       -       -
                     0   2   0   2   0   2   0   0   0   0

                     1           1       1
                     -           -       -
                     2   0   0   2   0   2   0   0   0   0

                                 1       1
                                 -       -
                     0   0   0   2   0   2   0   0   0   0

                     1   1   1
                     -   -   -
                     2   2   2   0   0   0   0   0   0   0

                                         1   1   1   1   1
                                         -   -   -   -   -
                     0   0   0   0   0   2   2   2   2   2

                     1   1   1       1
                     -   -   -       -
                     2   2   2   0   2   0   0   0   0   0

                                     1           1   1   1
                                     -           -   -   -
                     0   0   0   0   2   0   0   2   2   2

                                     1       1       1
                                     -       -       -
                     0   0   0   0   2   0   2   0   2   0

                                     1       1   1
                                     -       -   -
                     0   0   0   0   2   0   2   2   0   0

                                     1       1
                                     -       -
                     0   0   0   0   2   0   2   0   0   0

In[22]:= (* By classification of 2 elementary even lattices due to Nikulin, Lm is isometric to U+E_{10}(2). *)                                                                                              

In[23]:= (* Then the bilinear forms on G(L2) and G(S1) are isomorphic, and, by [Ni80, Theorem 1.11.3], L2 and S1 have the same discriminant form. *)                                                        

In[24]:= (* Thus, L2 and S1 are even lattices in the same genus (see eg. [Ni80],[CS99] for definition and some facts about genus). *)                                                                       

In[25]:= (* Next, we use "Magma" to compute representatives of classes in the genus of S1 *)                                                                                                                

In[26]:= RepOfGenus[S1]                                                                                                                                                                                     
The genus of this negative definite even lattice contains exactly 2  class(es)! 
 Representative No.1
 Gram matrix: 
-2   0    0    0    0    -1   1    0

0    -2   0    0    0    -1   -1   0

0    0    -2   0    0    -1   1    0

0    0    0    -2   0    1    1    0

0    0    0    0    -2   -1   1    0

-1   -1   -1   1    -1   -4   1    -1

1    -1   1    1    1    1    -4   1

0    0    0    0    0    -1   1    -6
 this representative has roots? True



 Representative No.2
 Gram matrix: 
-2   -1   1    -1   1    1    -1   -1

-1   -4   -1   -2   2    2    -2   1

1    -1   -4   -1   1    -1   1    2

-1   -2   -1   -4   2    2    -2   -1

1    2    1    2    -4   -2   0    -1

1    2    -1   2    -2   -4   2    1

-1   -2   1    -2   0    2    -4   -1

-1   1    2    -1   -1   1    -1   -4
 this representative has roots? True




Out[26]= {{{-2, 0, 0, 0, 0, -1, 1, 0}, {0, -2, 0, 0, 0, -1, -1, 0}, {0, 0, -2, 0, 0, -1, 1, 0}, {0, 0, 0, -2, 0, 1, 1, 0}, {0, 0, 0, 0, -2, -1, 1, 0}, {-1, -1, -1, 1, -1, -4, 1, -1}, 
 
>     {1, -1, 1, 1, 1, 1, -4, 1}, {0, 0, 0, 0, 0, -1, 1, -6}}, {{-2, -1, 1, -1, 1, 1, -1, -1}, {-1, -4, -1, -2, 2, 2, -2, 1}, {1, -1, -4, -1, 1, -1, 1, 2}, {-1, -2, -1, -4, 2, 2, -2, -1}, 
 
>     {1, 2, 1, 2, -4, -2, 0, -1}, {1, 2, -1, 2, -2, -4, 2, 1}, {-1, -2, 1, -2, 0, 2, -4, -1}, {-1, 1, 2, -1, -1, 1, -1, -4}}}

In[27]:= (* Thus, the genus of S1 contains exactly two classes, and their representatives have roots. *)                                                                                                    

In[28]:= (* Then L2 has roots. *)                                                                                                                                                                           

In[29]:=                                                                                                                                                                                                    


==> anc/enriques.m <==
(* Our programs in this file are based on the file “cox.m” contained in the following package *)

(* McMullen, C. T.: Salem number/Coxeter group/K3 surface package, doi:10.7910/DVN/29211 *)

(* and that package can be downloaded at http://www.math.harvard.edu/~ctm/programs/index.html *)

 
 <<cox.m
 
 
(* Note that the six functions  CycloPrimesE10, AllPrimeTwistsE10, AllTwistsE10, TwistEvolE10, GluePeriodsE10, DiPrimesE10 in the following are similar to the six functions CycloPrimes, AllPrimeTwists, AllTwists, TwistEvol, GluePeriodsE, DiPrimes in "cox.m" respectively. *)
CycloPrimesE10[salem_]:=CycloPrimes[salem,10-PolyDegree[salem]]

AllPrimeTwistsE10[salem_]:=Block[{f,polys,primes,q},primes=CycloPrimesE10[salem];
    q=QEuler[salem];f=Mat[salem];polys=Join@@Map[PrimeTwists[q,f,#]&,primes];
    polys=Select[polys,DimNeeded[q,f,#]<=10&];
    Return[polys]]

(* Allow products of primes,but require correct signature *)
AllTwistsE10[salem_]:=Block[{f,new,polys,q},q=QEuler[salem];
    f=Mat[salem];
    polys=AllPrimeTwistsE10[salem];
    While[{}!=(new=TwistEvolE10[q,f,polys]),polys=Join[polys,new]];
    Print["All twists:  those with dim'n small enough: ",Length[polys]];
    polys=Select[polys,GluePeriodsE10[QTwist[q,f,#],f]!={}&];
    Print["All twists:  those with period small enough: ",Length[polys]];
    polys=Select[polys,FixSig[q,f,#,1]!={}&];
    Print["All twists:  those with right signature: ",Length[polys]];
    Return[polys]]
 
AllPrimeTwistsE10[salem_,q_,f_]:=Block[{polys,primes},primes=CycloPrimesE10[salem];
    polys=Join@@Map[PrimeTwists[q,f,#]&,primes];
    polys=Select[polys,DimNeeded[q,f,#]<=10&];
    Return[polys]]
 
(* Allow products of primes,but require correct signature *)
(* this function is for pesduo-simple salem, and det(q) should be square free *)
AllTwistsE10[salem_,q_,f_]:=Block[{new,polys},polys=AllPrimeTwistsE10[salem,q,f];
    While[{}!=(new=TwistEvolE10[q,f,polys]),polys=Join[polys,new]];
    Print["All twists:  those with dim'n small enough: ",Length[polys]];
    polys=Select[polys,GluePeriodsE10[QTwist[q,f,#],f]!={}&];
    Print["All twists:  those with period small enough: ",Length[polys]];
    polys=Select[polys,FixSig[q,f,#,1]!={}&];
    Print["All twists:  those with right signature: ",Length[polys]];
    Return[polys]]
 
TwistEvolE10[q_,f_,polys_]:=Block[{new},new=Flatten[Outer[Times,polys,polys,1],1];
    new=Union[new];
    new=Complement[new,polys];
    new=Select[new,DimNeeded[q,f,#]<=10&];
    Return[new]]
 
(* Find possible periodicity *)
GluePeriodsE10[q_,f_]:=Block[{dim,g,mod,ns},g=GlueF[q,f];
    mod=GlueMod[q];
    dim=10-Length[q];
    ns=AllCycloNs[dim];
    ns=Select[ns,GlueKilled[g,mod,#]&];
    ns=MinNs[ns];
    Return[ns]]

DiPrimesE10[salem_]:=Block[{polys,primes,real},real=CxToReal[salem];
   primes=CycloPrimes[salem,10-Length[Mat[salem]]];
   Print[""];
   Print["		Primes and Twists"];
   Print[""];
   Print["Feasible Primes: ",primes];
   polys=Join@@Map[FactorIdeal[#,real]&,primes];
   Map[DiPrimeIdeal[real,#]&,polys]]

(* three invariants of a lattice: even or odd, signature, glue group *)
Linf[latt_]:=Print["Parity: ",Parity[latt],", Signature: ",Sig[latt],", Glue group: ",GlueMod[latt]]

(*-------------------compute all glue between (L1,fL1) and (L2,fL2) along G(L1)_p, and G(L1)_p spanned by some orbit----------------*)
(* We can apply "GluePartialIrred" when the following four conditions are satisfied *)
(* 1) G(L1)_p and G(L2)_p are vector spaces over F_p, *)
(* 2) GlueF[L1,fL1,p] has a cyclic vector,i.e., G(L1)_p is spanned by some orbit of the action GlueF(L1,fL1,p) naturally induced by fL1, *)
(* 3) characteristic polynomial of GlueF[L2,fL2,p] is equal to R(x)*S(x), where R(x) and S(x) are coprime in F_p[x], *)
(* 4) characteristic polynomial of GlueF[L1,fL1,p] is equal to R(x) in F_p[x] *)
(* Under 1)-4), "GluePartialIrred" computes all possible gluing maps phi: G(L1)_p ->H such that *)
(* i) H is a subgroup of G(L2)_p of dim(H)=dim(G(L1)_p)*)
(* ii) fL1 + fL2 extends to fL1 +_{phi} fL2 *)
(* Remark: to assist proofs in the paper, we mostly apply "GluePartialIrred" when p=2*)
GluePartialIrred[L1_,fL1_,L2_,fL2_,p_,Rx_]:=Block[{i,phi},phi=PhiIrredGlobal[L1,fL1,L2,fL2,p,Rx];
   Return[Table[Glue[L1,fL1,L2,fL2,p,phi[[i]]],{i,1,Length[phi]}]]]

(* restriction of GlueQ[L,p] and GlueF[L,fL,p] to the subspace Ker(Rx)\[Subset]G(L)_p *)
DecomLoc[L_,fL_,p_,Rx_]:=Block[{i,j,k,ga,vs,dim,V1,b1},ga=GlueF[L,fL,p];
    dim=Length[GlueQ[L,p]];
    vs=IntegerCube[p,dim];
    V1={};
    For[i=1,i<Length[vs]+1,i++,If[Mod[PofM[Rx,ga].vs[[i]],p]==Table[0,{i,1,dim}],AppendTo[V1,vs[[i]]]]];
    b1=bas[V1,p];
    Return[{b1,resQ[L,fL,b1,p],resF[L,fL,b1,p]}]]

(* all gluing maps phi: G(L1)_p -> Ker(Rx) such that fL1 + fL2 can be extended to fL1 +_{phi} fL2 *)
PhiIrredGlobal[L1_,fL1_,L2_,fL2_,p_,Rx_]:=Block[{i,Q1,fQ1,Q2,fQ2,bs,phi},Q1=GlueQ[L1,p];
    fQ1=GlueF[L1,fL1,p];
    {bs,Q2,fQ2}=DecomLoc[L2,fL2,p,Rx];
    phi=PhiIrredLocNew[Q1,fQ1,Q2,fQ2,p];
    Return[Table[Transpose[bs].phi[[i]],{i,1,Length[phi]}]]]

PhiIrredLocNew[Q1_,fQ1_,Q2_,fQ2_,p_]:=Block[{i,j,vs,va,vbs,list,dim,mat1,bs1,newQ1,bs2},list={};
    dim=Length[Q1];
    vs=IntegerCube[p,dim];
    For[j=1,j<Length[vs]+1,j++,
        If[MatrixRank[bs1=Table[MatrixPower[fQ1,i-1].vs[[j]],{i,1,dim}],Modulus->p]==dim,va=vs[[j]];j=100000]];
    newQ1=resQ[Q1,bs1,p];
    vbs=Select[vs,Mod[newQ1+resQ[Q2,Table[MatrixPower[fQ2,i-1].#,{i,1,dim}],p],1]==0*IdentityMatrix[dim]&];
    For[i=1,i<Length[vbs]+1,i++,bs2=Table[MatrixPower[fQ2,j-1].vbs[[i]],{j,1,dim}];
        AppendTo[list,Mod[Transpose[bs2].Inverse[Transpose[bs1],Modulus->p],p]]];
    Return[Union[list]]]

(*-----Restriction of bilinear forms and isometries (of glue groups) to subgroups------*)
(* find a basis of a vector space V over F_p *)
bas[V_,p_]:=Block[{i,j,b},b={Table[0,{i,1,Length[V[[1]]]}]};
  For[i=1,i<Length[V]+1,i++,
      If[MatrixRank[b,Modulus->p]!=MatrixRank[Join[b,{V[[i]]}],Modulus->p],
         AppendTo[b,V[[i]]]]];
  b=Table[b[[i]],{i,2,Length[b]}]]

(* restriction of f to W, where V: a vector space over F_p, f: V->V a linear map, W: a f-stable subspace spanned by bs *)
resF[f_,bs_,p_]:=Block[{i,j,k},Transpose[Table[LinearSolve[Transpose[bs],f.bs[[i]],Modulus->p],{i,1,Length[bs]}]]]

resF[L_,fL_,bs_,p_]:=Block[{i,j,k,f},f=GlueF[L,fL,p];
   Transpose[Table[LinearSolve[Transpose[bs],f.bs[[i]],Modulus->p],{i,1,Length[bs]}]]]

(* restriction of Q to a subspace spanned by bs, where Q is Gram matrix of a bilinear form (on a vector space over F_p) with values in (1/p)Z/Z *)
resQ[Q_,bs_,p_]:=Block[{i,j,int},int=Table[bs[[i]].(p*Q).bs[[j]],{i,1,Length[bs]},{j,1,Length[bs]}];
   int=(1/p)*Mod[int,p];
   Return[int]]

resQ[L_,fL_,bs_,p_]:=Block[{i,j,int,Q},Q=GlueQ[L,p];
   int=Table[bs[[i]].(p*Q).bs[[j]],{i,1,Length[bs]},{j,1,Length[bs]}];
   int=(1/p)*Mod[int,p];
   Return[int]]

(*-------------------compute all glue between (L1,fL1) and (L2,fL2) along G(L1)_p, and G(L1)_p is not necessarily spanned by some orbit----------------*)
(* We can apply "GluePartial" when the following four conditions are satisfied *)
(* 1) G(L1)_p and G(L2)_p are vector spaces over F_p, *)
(* 2) dim(G(L1)_p)<5 (resp. 4, 3)  when p=2 (resp. 3, 5), *)
(* 3) characteristic polynomial of GlueF[L2,fL2,p] is equal to R(x)*S(x), where R(x) and S(x) are coprime in F_p[x], *)
(* 4) characteristic polynomial of GlueF[L1,fL1,p] is equal to R(x) in F_p[x] *)
(* Under 1)-4), "GluePartial" computes all possible gluing maps phi: G(L1)_p ->H such that *)
(* i) H is a subgroup of G(L2)_p of dim(H)=dim(G(L1)_p) *)
(* ii) fL1 + fL2 extends to fL1 +_{phi} fL2 *)
(* Remark: to assist proofs in the paper, we mostly apply "GluePartial" when p=2 *)
GluePartial[L1_,fL1_,L2_,fL2_,p_,Rx_]:=Block[{i,phi},phi=PhiSmallRankGlobal[L1,fL1,L2,fL2,p,Rx];
     Return[Table[Glue[L1,fL1,L2,fL2,p,phi[[i]]],{i,1,Length[phi]}]]]

(* all anti-isometries phi: Q1 -> Q2 such that fQ2.phi=phi.fQ1 *)
PhiSmallRankLoc[Q1_,fQ1_,Q2_,fQ2_,p_]:=Block[{i,j,mB,list,phi},phi={};
     list=iso[p,Length[Q1]];
     For[i=1,i<Length[list]+1,i++,mB=list[[i]];
         If[Mod[fQ2.mB-mB.fQ1,p]==0*IdentityMatrix[Length[list[[i]]]]&&Mod[Transpose[mB].Q2.mB+Q1,1]==0*IdentityMatrix[Length[Q1]],AppendTo[phi,mB]]];
     Return[phi]]

PhiSmallRankGlobal[L1_,fL1_,L2_,fL2_,p_,Rx_]:=Block[{i,Q1,fQ1,Q2,fQ2,bs,phi},Q1=GlueQ[L1,p];
    fQ1=GlueF[L1,fL1,p];
    {bs,Q2,fQ2}=DecomLoc[L2,fL2,p,Rx];
    phi=PhiSmallRankLoc[Q1,fQ1,Q2,fQ2,p];
    Return[Table[Transpose[bs].phi[[i]],{i,1,Length[phi]}]]]

(* test whether two bilinear forms Q1, Q2 on Z/n+Z/n are isometric or not *)
IsIsoBil[Q1_,Q2_,n_]:=Block[{i,j,vs,mat,rk},rk=Length[Q1];
     vs=IntegerCube[n,2];
     For[i=1,i<Length[vs]+1,i++,
         For[j=1,j<Length[vs]+1,j++,
             mat={vs[[i]],vs[[j]]};
             If[Mod[Transpose[mat].Q2.mat-Q1,1]==0IdentityMatrix[2],Print["Yes"];
                Return[{mat,StringFactor[Det[mat]]}]]]];
     Print["No"]]

(* return all isomorphisms of a vector space over F_p of rank=rk *)
iso[p_,rk_]:=Block[{i,j,vs,vc,isom,mat},vs=IntegerCube[p,rk];
   vc=IntegerCube[p^rk,rk];
   isom={};
   For[i=1,i<Length[vc]+1,i++,
       mat=Table[vs[[vc[[i]][[j]]+1]],{j,1,rk}];
       If[Mod[Det[mat],p]!=0,AppendTo[isom,mat]]];
   Return[isom]]

(*-------------------all glue between (L1,fL1) and (L2,fL2) along G(L1)_p, G(L1)_p is not spanned by any orbit, dim(G(L1)_p)>4, and p=2----------------*)
(* We can apply "GluePartialOrb" when the following five conditions are satisfied *)
(* 1) G(L1)_p and G(L2)_p are vector spaces over F_2, *)
(* 2) dim(G(L1)_p)>4,*)
(* 3) characteristic polynomial of GlueF[L2,fL2,p] is equal to R(x)*S(x), where R(x) and S(x) are coprime in F_2[x],*)
(* 4) char. poly. of GlueF[L1,fL1,p] is equal to R(x) in F_p[x]*)
(* 5) G(L1)_p has GlueF[L1,fL1,p]-orbit Ob1 such that i) the restriction of bilinear form on G(L1)_p to V1 is non-degenerate, where V1 is spanned by Ob1, ii) dim(G(L1)_p)-dim(V1)<5 *)
(* Under 1)-5), "GluePartialOrb" computes all possible gluing maps phi: G(L1)_p ->H such that *)
(* i) H is a subgroup of G(L2)_p of dim(H)=dim(G(L1)_p) *)
(* ii) fL1 + fL2 extends to fL1 +_{phi} fL2 *)
(* Remark: to assist proofs in the paper, we mostly apply "GluePartialOrb" when p=2 *)
GluePartialOrb[L1_,fL1_,L2_,fL2_,p_,Rx_]:=Block[{i,phi},phi=PhiSmallRankGlobalOrb[L1,fL1,L2,fL2,p,Rx];
    Return[Table[Glue[L1,fL1,L2,fL2,p,phi[[i]]],{i,1,Length[phi]}]]]

PhiSmallRankGlobalOrb[L1_,fL1_,L2_,fL2_,p_,Rx_]:=Block[{i,Q1,fQ1,Q2,fQ2,bs,phi},Q1=GlueQ[L1,p];
   fQ1=GlueF[L1,fL1,p];
   {bs,Q2,fQ2}=DecomLoc[L2,fL2,p,Rx];
   phi=PhiLocOrbAll[Q1,fQ1,Q2,fQ2,p];
   Return[Table[Transpose[bs].phi[[i]],{i,1,Length[phi]}]]]

(* compute all phi via orbit decomposition *)
PhiLocOrbAll[Q1_,f1_,Q2_,f2_,p_]:=Block[{i,j,k,max1,max2,maxdim,obd1,obd2,decset1,decset2,V1,QV1,fQV1,W1,QW1,fQW1,V2,QV2,fQV2,W2,QW2,fQW2,phi1,phi2,gluelist},gluelist={};
    obd1=OrbDecom[f1,p];
    obd2=OrbDecom[f2,p];
    If[Length[obd1]!=Length[obd2],Print["No Glue: OrbDecom on fQ different length"];
       Return[{}]];
    max1=Max[Table[obd1[[i,2]],{i,1,Length[obd1]}]];
    max2=Max[Table[obd2[[i,2]],{i,1,Length[obd2]}]];
    If[max1!=max2,Print["No Glue: different max orbit dim"];
       Return[{}]];
    maxdim=max1;
    decset1=OrbDecomQRank[Q1,f1,p,maxdim];
    decset2=OrbDecomQRank[Q2,f2,p,maxdim];
    If[Length[decset1]!=Length[decset2],Print["No Glue: decomSet length different"];
       Return[{}]];
    If[Length[Q1]-maxdim>4,Print[" max orbit dimension too small, method fail!"];
       Return[{}]];
    If[Length[decset1]==0,Print["Method fail since decomSet empty!"];
       Return[{}]];
    V1=decset1[[1,1]];
    QV1=decset1[[1,2]];
    fQV1=decset1[[1,3]];
    W1=decset1[[1,4]];
    QW1=decset1[[1,5]];
    fQW1=decset1[[1,6]];
    For[i=1,i<Length[decset2]+1,i++,V2=decset2[[i,1]];
        QV2=decset2[[i,2]];
        fQV2=decset2[[i,3]];
        W2=decset2[[i,4]];
        QW2=decset2[[i,5]];
        fQW2=decset2[[i,6]];
        phi1=PhiIrredLocNew[QV1,fQV1,QV2,fQV2,p];
        phi2=PhiSmallRankLoc[QW1,fQW1,QW2,fQW2,p];
        If[phi1!={}&&phi2!={},
           For[k=1,k<Length[phi1]+1,k++,
               For[j=1,j<Length[phi2]+1,j++,AppendTo[gluelist,PhiDecompLoc[V1,W1,V2,W2,phi1[[k]],phi2[[j]],p]]]]]];
    If[gluelist!={},Print[Length[gluelist],"phi found!"];
       Return[gluelist]];
    Print["No Glue: method works, but anti-isometry not exist!"];
    Return[{}]]

(* return a gluing map phi:G(L1)_p->G(L2)_p when two gluing maps on two subspaces (orthognal complement to each other) are given *)
PhiDecompLoc[bsV1_,bsW1_,bsV2_,bsW2_,phi1_,phi2_,p_]:=Block[{i,j,R,S,A,phi},R=Transpose[Join[bsV1,bsW1]];
    S=Transpose[Join[bsV2,bsW2]];
    A=DirSum[phi1,phi2];
    phi=Mod[S.A.Inverse[R,Modulus->p],p];
    Return[phi]]

(*-------------------------------------A new positivity test-----------------------------------*)
(* "PosTestNew" is based on Theorem 5.6 of the paper *)
(* (0, ) wrong sig or spectral radius of the isometry is 1 *)
(* (1,r) cyclic root exists, hence not positive *)
(* (2,r) Obstructing root found, hence not positive *)
(* (3,Yes) Yes, Positive! *)
PosTestNew[L_,f_]:=Block[{salem,h,Rh,Sh,v1,v2,Lc,Lr,fc,fr,minr,hh,fhh,x},
     If[Sig[L][[1]]!=1,Print["Not hyperbolic lattice!"];Return[{0,"wrong sig!"}]];
     salem=Select[GlueFacs[f],Salem];
     salem=If[salem=={},Print["Spectral radius is one!"];Return[{0,"entropy 0!"}],salem[[1]]];
     {Lc,fc}=UnGluePerp[L,f,salem];
     {Lr,fr}=UnGluePerp[Lc,fc,x-1];
     minr=QMin[-Lr];
     If[minr<=2,Return[{1,GetQMin}]];
     {h,hh,fhh,v1,v2}=PosVecNew[L,f];
     Rh=RhrootsNew[L,h,v1,v2];
     If[Rh[[1]]==1,Return[{2,Rh[[2]]}]];
     Sh=ShrootsNew[L,f,h,v1,v2];
     If[Sh[[1]]==1,Return[{2,Sh[[2]]}]];Return[{3,"Yes"}]]

(* {v1, v2} in positive eigenspace, (v1 + v2)^2 > 0 *)
(* search a vector h of positive self intersection number *)
PosVecNew[L_,fL_]:=Block[{i,v1,v2,h,rand},{v1,v2}=PosVs[-L,fL];
  For[i=1,i==i,i++,rand=RandomInteger[{-1,1},Length[L]];
      h=IntegerPart[(v1+v2)/2+rand];
      If[(h.L.h>0&&h.L.h+h.L.(fL.h)<100)||(h.L.h>0&&h.L.h<30&&h.L.(fL.h)<6(h.L.h))||(h.L.h>0&&h.L.h<100&&h.L.(fL.h)<10(h.L.h)&&i>100000),
         Return[{h,h.L.h,(fL.h).L.h,v1,v2}]];
      rand=RandomInteger[{-1,1},Length[L]];
      h=IntegerPart[5*v1+5*v2+rand];
      If[(h.L.h>0&&h.L.h+h.L.(fL.h)<200)||(h.L.h>0&&h.L.h<100&&h.L.(fL.h)<10(h.L.h)&&i>100000),
         Return[{h,h.L.h,(fL.h).L.h,v1,v2}]];
      rand=RandomInteger[{-1,1},Length[L]];
      h=IntegerPart[20v1+20v2+rand];
      If[(h.L.h>0&&h.L.h+h.L.(fL.h)<200)||(h.L.h>0&&h.L.h<100&&h.L.(fL.h)<10(h.L.h)&&i>100000),
         Return[{h,h.L.h,(fL.h).L.h,v1,v2}]];
      rand=RandomInteger[{-1,1},Length[L]];
      h=IntegerPart[100v1+100v2+rand];
      If[(h.L.h>0&&h.L.h+h.L.(fL.h)<200)||(h.L.h>0&&h.L.h<100&&h.L.(fL.h)<10(h.L.h)&&i>100000),
         Return[{h,h.L.h,(fL.h).L.h,v1,v2}]]]]

RhrootsNew[L_,h_,v1_,v2_]:=Block[{qmin,i,Vperp,gramVperp,ngramVperp,r,nmbob},nmbob=0;
      {Vperp,gramVperp}=hperp[L,h];
      ngramVperp=-gramVperp;
      qmin=QRoots[ngramVperp];
      If[qmin=={},Return[{0,{}}]];
      r=Table[Transpose[Vperp].qmin[[i]],{i,1,Length[qmin]}];
      For[i=1,i<Length[r]+1,i++,nmbob=Obroots[L,v1,v2,r[[i]]];
          If[nmbob==1,Return[{1,r[[i]]}]]];
      If[nmbob==0,Return[{0,{}}]]]

ShrootsNew[L_,f_,h_,v1_,v2_]:=Block[{i,v,x,y,z,a,b,sol,solab,setab,r,rts},v=f.h;
     x=h.L.h;
     y=h.L.v;
     z=v.L.v;
     sol=Solve[2a*b*y+2y^2-2x*z>=z*a^2+x*b^2&&a>0&&b<0,{a,b},Integers];
     If[sol=={},Return[{0,{}}]];
     solab={a,b}/.sol;
     setab=Table[-solab[[i]][[2]]*h+solab[[i]][[1]]*v,{i,1,Length[solab]}];
     r={};
     For[i=1,i<Length[setab]+1,i++,rts=RhrootsNew[L,setab[[i]],v1,v2];
         If[rts[[1]]==1,Return[rts]]];
     Return[{0,{}}]]

Obroots[L_,v1_,v2_,r_]:=If[Chop[(r.L.v1)(r.L.v2)]<0,Return[1],Return[0]]

(* compute the sublattice perpendicular to a vector h *)
hperp[L_,h_]:=Block[{i,j,rk,mat,bsp,gramp},rk=Length[L];
    mat=Table[h.L,{i,1,rk}];
    bsp=Kernel[mat];
    gramp=Table[bsp[[i]].L.bsp[[j]],{i,1,rk-1},{j,1,rk-1}];
    Return[{bsp,gramp}]]

(* use "gp" to compute roots of a positive definite even lattice *)
QRoots[L_]:=Block[{i,n,out},If[Length[L]==0,Return[{}]];
      If[Length[L]==1,If[L[[1,1]]==2,Return[{{1}}],Return[{}]]];
      n=Length[L];
      out=OpenWrite["/tmp/gp.in",FormatType->OutputForm,PageWidth->Infinity];
      Write[out,"m = [\\"];Do[Write[out,GpRow[L[[i]],";\\"]],{i,1,n-1}];
      Write[out,GpRow[L[[-1]],"]"]];
      Write[out,"qfminim(m,2)"];
      Close[out];
      Run["(gp < /tmp/gp.in | grep \%2 > /tmp/gp.out) >& /dev/null"];
      Run["sed 's/\%2 = \[[0-9]*, [0-9]*, /{/;s/\;/},{/g;s/\[/{/g;s/\]/}/g' < /tmp/gp.out > /tmp/gp.ans"];
      ans=<</tmp/gp.ans;
      If[ans[[1]]=={},Return[{}]];
      ans=Transpose[ans];
      Return[ans]]

(*---------------------------------f-ampleness test---------------------------------*)
(* If both R_h and S_h are empty sets, then return True, otherwise return False *)
(* Note that if both R_h and S_h are empty sets, then 1) no root in L is perpendicular to h, and 2) h and f(h) are in the same chamber (see Remark 5.8 in the paper) *)
fAmp[L_,f_,h_]:=Block[{i,rh,sh},
      If[h.L.h<=0,Print["h not of positive self intersection"];
         Return[{0==1,1000}]];
      rh=Rhroots[L,h];
      If[Length[rh]>0,Print["not f-ample since h^perp contains  a root "];
         Return[{0==1,Length[rh]}]];
      sh=Shroots[L,f,h];
      If[Length[sh]>0,Print["not f-ample since S_h not empty "];
         Return[{0==1,Length[sh]}]];
      Print[h," is f-ample !"];
      Return[{1==1,0}]]

(* roots perpendicular to a vector h *)
Rhroots[L_,h_]:=Block[{qmin,i,n,vs,Vperp,gramVperp,ngramVperp,r},
      {Vperp,gramVperp}=hperp[L,h];
      ngramVperp=-gramVperp;
      If[Sig[ngramVperp][[2]]!=0,Print["              h^perp not negative definite!"];
         Return[{}]];
      qmin=QRoots[ngramVperp];
      If[qmin=={},Return[{}]];
      r=Table[Transpose[Vperp].qmin[[i]],{i,1,Length[qmin]}];
      Return[r]]

(* compute roots r such that  (r,h)(r,f(h))<0 *)
Shroots[L_,f_,h_]:=Block[{i,v,x,y,z,a,b,sol,solab,setab,r},
     v=f.h;
     x=h.L.h;
     y=h.L.v;
     z=v.L.v;
     sol=Solve[2a*b*y+2y^2-2x*z>=z*a^2+x*b^2&&a>0&&b<0,{a,b},Integers];
     If[sol=={},Return[{}]];
     solab={a,b}/.sol;setab=Table[-solab[[i]][[2]]*h+solab[[i]][[1]]*v,{i,1,Length[solab]}];
     r={};
     For[i=1,i<Length[setab]+1,i++,r=Union[r,Rhroots[L,setab[[i]]]]];
     r=Select[r,(#.L.h)!=0&];
     Return[r]]
 
 (* Select positive isometries from a list of isometries *)
 (* In particular, if return {}, then none of the isometries in the list is positive. *)
 PosPairSelect[allglue_]:=Select[allglue, PosTestNew[#[[1]], #[[2]]][[1]]==3&]

(*------------------------Conjugacy classes of O(L)-------------------------*)
(* use "Magma" to find conjugacy classes of isometry group of a definite lattice *)
 ConjClassesAut[q_]:=Block[{i,j,rk,out,ans,list,qt},rk=Length[q];If[Sig[q]=={0,rk},qt=q,qt=-q];
      out=OpenWrite["/tmp/Magma.in",FormatType->OutputForm,PageWidth->Infinity];
      Write[out,"X:=Matrix(IntegerRing(),", rk,",", rk,",",Flatten[-qt],");"];
      Write[out,"L:=LatticeWithGram(X);"];
      Write[out,"grp:=AutomorphismGroup(L);"];
      Write[out,"cls:=Classes(grp);"];
      Write[out,"replist:=[Eltseq(x[3]): x in cls];"];
      Write[out,"replist;"];
      Write[out,"quit;"];
      Close[out];
      Run["sed '1s/{/\[/;1s/}/\]/' < /tmp/Magma.in > /tmp/MagmaNew.in"];
      Run["Magma -b < /tmp/MagmaNew.in > /tmp/Magma.raw"];
      Run["sed 's/\[/{/g;s/\]/}/g' < /tmp/Magma.raw > /tmp/Magma.out"];
      ans=<<"/tmp/Magma.out";
      list=Map[Transpose[NumToMatrix[#]]&,ans];
      (*Print[Length[list]," conj. classes found!"];*)
      Return[list]]
 
(* return pairs (L,f) of L and rep. of conjugacy classes [f] of O(L) such that the action on G(L) induced by f is of order n, where L is a definite lattice *)
 ConjClassesAutGP[L_,n_]:=Block[{cj,cjnice},cj=ConjClassesAut[L];
    cjnice=Select[cj,GluePeriod[L,#]==n&];
    cjnice=Map[{L,#}&,cjnice];
    Return[cjnice]]
 
(* return pairs (L,f) of L and rep. of conjugacy classes [f] of O(L) such that such that the characteristic polynomial of f is ch, where L is a definite lattice *)
 ConjClassesAutCh[L_,ch_]:=Block[{cj,cjnice,x},cj=ConjClassesAut[L];
     cjnice=Select[cj,CharacteristicPolynomial[#,x]==ch&];
     cjnice=Map[{L,#}&,cjnice];
     Return[cjnice]]

(* return pairs (L,f) of L and rep. of conjugacy classes [f] of O(L) such that such that mod p reduction of the characteristic polynomial of f is ch, where L is a definite lattice *)
ConjClassesAutCh[L_,ch_,p_]:=Block[{cj,cjnice,x},cj=ConjClassesAut[L];
     cjnice=Select[cj,Factor[CharacteristicPolynomial[#,x],Modulus->p]==Factor[ch,Modulus->p]&];
     cjnice=Map[{L,#}&,cjnice];
     Return[cjnice]]
 
(* turn a list of numbers into a square matrix *)
NumToMatrix[L_]:=Block[{i,j,n,mat},n=Sqrt[Length[L]];
   mat=Table[Table[L[[(i-1)*n+j]],{j,1,n}],{i,1,n}];
   Return[mat]]

(* compute the order of an isometry f of finite order, assuming the order is less than 121 *)
Ordfm[f_]:=Block[{i,temp,maxord,n},maxord=120;
     n=Length[f];
     temp=f;
     For[i=1,i<122,i++,If[temp==IdentityMatrix[n],Return[i],temp=temp.f]];
     Return[i]]
 
(* -----------------Glue isometries in two list of isometries---------------*)
 AllGlueSmall[ListA_,ListB_,p_]:=Block[{i,j,allglue,La,fa,Lb,fb,Rx,x},allglue={};
       For[i=1,i<Length[ListA]+1,i++,{La,fa}=ListA[[i]];
           Rx=CharacteristicPolynomial[GlueF[La,fa,p],x];
           For[j=1,j<Length[ListB]+1,j++,{Lb,fb}=ListB[[j]];
               allglue=Join[allglue,GluePartial[La,fa,Lb,fb,p,Rx]]]];
       Print[Length[allglue]," isometries are obtained."];Return[allglue]]
 
AllGlueIrred[ListA_,ListB_,p_]:=Block[{i,j,allglue,La,fa,Lb,fb,Rx,x},allglue={};
       For[i=1,i<Length[ListA]+1,i++,{La,fa}=ListA[[i]];
           Rx=CharacteristicPolynomial[GlueF[La,fa,p],x];
           For[j=1,j<Length[ListB]+1,j++,{Lb,fb}=ListB[[j]];
               allglue=Join[allglue,GluePartialIrred[La,fa,Lb,fb,p,Rx]]]];
       Print[Length[allglue]," isometries are obtained."];Return[allglue]]
 
AllGlueZnZn[ListA_,ListB_,n_]:=Block[{i,j,allglue,La,fa,Lb,fb,Rx,x,p,phi},allglue={};
      p=FactorInteger[n][[1,1]];
      For[i=1,i<Length[ListA]+1,i++,{La,fa}=ListA[[i]];
          For[j=1,j<Length[ListB]+1,j++,{Lb,fb}=ListB[[j]];
              phi=FindPhiZnZnAll[GlueQ[La,p],GlueF[La,fa,p],GlueQ[Lb,p],GlueF[Lb,fb,p],n];
              allglue=Join[allglue,Table[Glue[La,fa,Lb,fb,p,phi[[k]]],{k,1,Length[phi]}]]]];
      Print[Length[allglue]," isometries are obtained."];
      Return[allglue]]
 
AllGlueOrb[ListA_,ListB_,p_]:=Block[{i,j,allglue,La,fa,Lb,fb,Rx,x},allglue={};
       For[i=1,i<Length[ListA]+1,i++,{La,fa}=ListA[[i]];
           Rx=CharacteristicPolynomial[GlueF[La,fa,p],x];
           For[j=1,j<Length[ListB]+1,j++,{Lb,fb}=ListB[[j]];
               allglue=Join[allglue,GluePartialOrb[La,fa,Lb,fb,p,Rx]]]];
       Print[Length[allglue]," isometries are obtained."];
       Return[allglue]]
 
AllGlueOneDim[ListA_,ListB_]:=Block[{i,j,allglue,La,fa,Lb,fb,x},allglue={};
     For[i=1,i<Length[ListA]+1,i++,{La,fa}=ListA[[i]];
         For[j=1,j<Length[ListB]+1,j++,{Lb,fb}=ListB[[j]];
             allglue=Join[allglue,GlueOneDimAll[La,fa,Lb,fb]]]];
     Print[Length[allglue]," isometries are obtained."];
     Return[allglue]]
 
(* compute all anti-isometries phi: Q1->Q2 such that phi.fQ1=fQ2.phi, where Q1 and Q2 are bilinear forms on Z/n+Z/n*)
 FindPhiZnZnAll[Q1_,fQ1_,Q2_,fQ2_,n_]:=Block[{i,j,vs,mat,rk,phi},phi={};
                                             rk=Length[Q1];
                                             vs=IntegerCube[n,2];
                                             For[i=1,i<Length[vs]+1,i++,
                                                 For[j=1,j<Length[vs]+1,j++,mat={vs[[i]],vs[[j]]};
                                                     If[Mod[fQ2.mat-mat.fQ1,n]==0*IdentityMatrix[2]&&Mod[Transpose[mat].Q2.mat+Q1,1]==0IdentityMatrix[2],
                                                        AppendTo[phi,mat]]]];
                                             Return[phi]]
 
(* suppose G(La)_2 and G(Lb)_2 are vector spaces over F_2 *)
(* compute all possible glue along F_2 *)
GlueOneDimAll[La_,fa_,Lb_,fb_]:=Block[{i,j,Q1,fQ1,Q2,fQ2,vs1,vs2,va,vb,allglue,gva,gvb,n1,n2,v1,v2,p},p=2;
       allglue={};
       Q1=GlueQ[La,p];
       fQ1=GlueF[La,fa,p];
       gva=GlueVectors[La,p];
       Q2=GlueQ[Lb,p];
       fQ2=GlueF[Lb,fb,p];
       gvb=GlueVectors[Lb,p];n1=Length[Q1];
       n2=Length[Q2];
       vs1=IntegerCube[p,n1];
       va=Select[vs1,Mod[fQ1.#-#,p]==vs1[[1]]&&#!=vs1[[1]]&];
       vs2=IntegerCube[p,n2];
       vb=Select[vs2,Mod[fQ2.#-#,p]==vs2[[1]]&&#!=vs2[[1]]&];
       For[i=1,i<Length[va]+1,i++,v1=va[[i]];
           For[j=1,j<Length[vb]+1,j++,v2=vb[[j]];
               If[Mod[v1.Q1.v1+v2.Q2.v2,1]==0,AppendTo[allglue,Glue[La,fa,Lb,fb,{Join[v1.gva,v2.gvb]}]]]]];
       Return[allglue]]

(*-----------------------------------Orbit decomposition-------------------------------*)
(* works for linear isomorphism f:V->V, where V a vector space over F_p *)
(* information of orbits of an invertible matrix f (modulus p) *)
(* Return a list {(a_1,b_1),...,(a_i,b_i),...}, where a_i is the number of elements in the i-th orbit, b_i is the dim of the subspace spanned by all elements in this orbit *)
OrbDecom[f_,p_]:=Block[{i,j,orb,list,rk,vs,period,inf},period=Period[f,p];
   rk=Length[f];
   vs=IntegerCube[p,rk];
   list={};
   For[i=1,i<Length[vs]+1,i++,orb=Union[Table[Mod[MatrixPower[f,j].vs[[i]],p],{j,1,period}]];
       If[!MemberQ[list,orb],AppendTo[list,orb]]];
   inf=Table[{Length[list[[i]]],MatrixRank[list[[i]],Modulus->p]},{i,1,Length[list]}];
   inf=Sort[inf,#1[[2]]<#2[[2]]&]]
                                
(* restriction of Q and f to all possible f-stable subspaces V and Vperp satisfying 1) the restriction Q|V is non-degenerated, 2) dimV=rank, 3) Vperp is the orthogonal complement to V *)
(* we assume that the bilinear form Q is non-degenerate *)
OrbDecomQRank[Q_,f_,p_,rank_]:=Block[{i,j,k,orb,list,rk,ork,orbrank,vs,period,gram,decompSet,V,Vperp,QV,QVperp},period=Period[f,p];
     rk=Length[f];
     vs=IntegerCube[p,rk];
     list={};
     For[i=1,i<Length[vs]+1,i++,orb=Union[Table[Mod[MatrixPower[f,j-1].vs[[i]],p],{j,1,period}]];
         If[!MemberQ[list,orb],AppendTo[list,orb]]];
     orbrank={};
     For[i=1,i<Length[list]+1,i++,ork=MatrixRank[list[[i]],Modulus->p];
         gram=Table[Mod[MatrixPower[f,j-1].list[[i]][[1]],p].Q.Mod[MatrixPower[f,k-1].list[[i]][[1]],p],{j,1,ork},{k,1,ork}];
         gram=Mod[gram,1];
         If[MatrixRank[list[[i]],Modulus->p]==rank&&Mod[Det[p*gram],p]!=0,AppendTo[orbrank,list[[i]]]]];
     decompSet={};
     For[i=1,i<Length[orbrank]+1,i++,ork=rank;
         gram=Table[Mod[MatrixPower[f,j-1].orbrank[[i]][[1]],p].Q.Mod[MatrixPower[f,k-1].orbrank[[i]][[1]],p],{j,1,ork},{k,1,ork}];
         gram=Mod[gram,1];
         V=Table[Mod[MatrixPower[f,j-1].orbrank[[i]][[1]],p],{j,1,ork}];
         Vperp={Table[0,{k,1,Length[Q]}]};
         For[k=1,k<Length[vs]+1,k++,
             If[Mod[Table[vs[[k]].Q.V[[j]],{j,1,Length[V]}],1]==Table[0,{j,1,Length[V]}]&&MatrixRank[Vperp,Modulus->p]<MatrixRank[Join[Vperp,{vs[[k]]}],Modulus->p],
                AppendTo[Vperp,vs[[k]]]]];
         Vperp=Table[Vperp[[k]],{k,2,Length[Vperp]}];
         QV=Mod[Table[V[[k]].Q.V[[j]],{k,1,Length[V]},{j,1,Length[V]}],1];
         QVperp=Mod[Table[Vperp[[k]].Q.Vperp[[j]],{k,1,Length[Vperp]},{j,1,Length[Vperp]}],1];
         AppendTo[decompSet,{V,QV,resF[f,V,p],Vperp,QVperp,resF[f,Vperp,p]}]];
     Return[decompSet]]
            
(* suppose q is a lattice with G(q)_p is isomorphic to Z/p+Z/p, where p is a prime *)
(* "GlueSelfAll" computes all possible self glue to kill G(q)_p *)
GlueSelfAll[q_,f_,prime_]:=Block[{g,m,mod,vs,v,vtp,allglue,i},m=GlueQ[q,prime];
    mod=GlueMod[q,prime];
    If[mod!={prime,prime},Print["CANNOT SELF GLUE"];
       Return[{q,f}]];
    vs=IntegerCube[prime,2];
    vs=Drop[vs,1];
    v=Select[vs,Mod[#.m.#,1]==0&];
    allglue={};
    For[i=1,i<Length[v]+1,i++,vtp=v[[i]];
        vtp=vtp.GlueVectors[q,prime];
        AppendTo[allglue,Glue[q,f,{vtp}]]];
    allglue=Union[allglue];
    allglue=Select[allglue,Mod[#[[1]],1]==0*IdentityMatrix[Length[q]]&];
    Return[allglue]]

(* return the number of all vectors with given self intersection number and the list of such vectors *)
GlueQValue[Q_,p_,v_]:=Block[{i,j,list,rk,vectors},rk=Length[Q];
    list=IntegerCube[p,rk];
    vectors={};
    For[i=1,i<Length[list]+1,i++,
        If[Mod[list[[i]].Q.list[[i]]-v,1]==0,AppendTo[vectors,list[[i]]]]];
    Return[{Length[vectors],vectors}]]

(* glue with given subgroups of glue groups and given phi *)
Glue[qa_,fa_,qb_,fb_,bas1_,bas2_,phi_]:=Block[{vas,vbs,vs,q,f},
      If[phi=={},Return[{}]];
      vas=bas1;
      vbs=Transpose[phi].bas2;
      vs=Map[Join@@#&,Transpose[{vas,vbs}]];
      {q,f}=Glue[qa,fa,qb,fb,vs];Return[{q,f}]]

(* compute all C(x)-lattice of signature (2,r) and of determinaiant dividing det via twist, where C(x) is the k-th Cyclotomic polynomial *)
LatCycT[k_,det_]:=Block[{i,j,polys,us,q,f,cycpoly,list},cycpoly=Cyclotomic[k,x];
    f=Mat[cycpoly];
    If[MemberQ[{4,8,16},k],q=IdentityMatrix[Length[f]],q=QEuler[cycpoly]];
    polys=LatCycTwists[k,det];
    list={};
    For[i=1,i<Length[polys]+1,i++,list=Join[list,Map[QTwist[q,f,#]&,Union[FixSig[q,f,polys[[i]],Length[q]],FixSig[q,f,polys[[i]],Length[q]-2]]]]];
    If[list!={},list=Select[list,Sig[#][[1]]==2&]];
    If[list!={},list=Table[{list[[i]],f},{i,1,Length[list]}]];
    Print[Length[list]," even sig=(2,r) ",Factor[CharacteristicPolynomial[f,x]]," - lattices with det dividing ",det," found!"];
    Return[list]]
            
(* compute all C(x)-lattice of signature (2,r) and of determinaiant equal to d via twist, where C(x) is the k-th Cyclotomic polynomial *)
LatCycT[k_,det_,d_]:=Block[{i,j,polys,us,q,f,cycpoly,list},cycpoly=Cyclotomic[k,x];
   f=Mat[cycpoly];
   If[MemberQ[{4,8,16},k],q=IdentityMatrix[Length[f]],q=QEuler[cycpoly]];
   polys=LatCycTwists[k,det];
   list={};
   For[i=1,i<Length[polys]+1,i++,list=Join[list,Map[QTwist[q,f,#]&,Union[FixSig[q,f,polys[[i]],Length[q]],FixSig[q,f,polys[[i]],Length[q]-2]]]]];
   If[list!={},list=Select[list,Sig[#][[1]]==2&]];
   If[list!={},list=Table[{list[[i]],f},{i,1,Length[list]}]];
   Print[Length[list]," even sig=(2,r) ",Factor[CharacteristicPolynomial[f,x]]," - lattices with det dividing ",det," found!"];
   list=Select[list,Abs[Det[#[[1]]]]==d&];
   Print[Length[list]," even sig=(2,r) ",Factor[CharacteristicPolynomial[f,x]]," - lattices with det equal to ",d," found!"];
   Return[list]]
                                
LatCycTwists[k_,det_]:=Block[{i,j,primes,d,polys,q,f,dim,cycpoly,list,new},cycpoly=Cyclotomic[k,x];
     f=Mat[cycpoly];
     If[MemberQ[{4,8,16},k],q=IdentityMatrix[Length[f]],q=QEuler[cycpoly]];
     primes=FactorInteger[det][[All,1]];
     polys=Join@@Map[PrimeTwists[q,f,#]&,primes];
     polys=Join[{1},polys];
     While[{}!=(new=TwistDet[q,f,polys,det]),polys=Join[polys,new]];
     polys=Select[polys,Mod[det,Abs[Det[QTwist[q,f,#]]]]==0&];
     Print["All twists:  those with det small enough: ",Length[polys]];
     polys=Select[polys,Parity[QTwist[q,f,#]]==0&];
     Print["All twists:  those with even lattices: ",Length[polys]];
     polys=Select[polys,(FixSig[q,f,#,Length[q]]!={})||(FixSig[q,f,#,Length[q]-2]!={})&];
     Print["All twists:  those with right signature: ",Length[polys]];
     Return[polys]]

TwistDet[q_,f_,polys_,det_]:=Block[{new},new=Flatten[Outer[Times,polys,polys,1],1];
   new=Union[new];
   new=Complement[new,polys];
   new=Select[new,Mod[det,Abs[Det[QTwist[q,f,#]]]]==0&];
   Return[new]]
                                
(* use "Magma" to find representatives of negative definite even lattices in the same genus (i.e., of the same rank and discriminiant form, see [Ni80, Corollary 1.9.4]) *)
RepOfGenus[q_]:=Block[{i,j,rk,out,ans,list},rk=Length[q];
      out=OpenWrite["/tmp/MagmaGenus.in",FormatType->OutputForm,PageWidth->Infinity];
      Write[out,"X:=Matrix(IntegerRing(),", rk,",", rk,",",Flatten[-q],");"];
      Write[out,"L:=LatticeWithGram(X);"];
      Write[out,"g:=Genus(L);"];
      Write[out,"list:=Representatives(g);"];
      Write[out,"gram:=[GramMatrix(x): x in list];"];
      Write[out,"[Eltseq(x): x in gram];"];
      Write[out,"quit;"];
      Close[out];
      Run["sed '1s/{/\[/;1s/}/\]/' < /tmp/MagmaGenus.in > /tmp/MagmaGenusNew.in"];
      Run["Magma -b < /tmp/MagmaGenusNew.in > /tmp/MagmaGenus.raw"];
      Run["sed 's/\[/{/g;s/\]/}/g' < /tmp/MagmaGenus.raw > /tmp/MagmaGenus.out"];
      ans=<<"/tmp/MagmaGenus.out";
      list=Map[-NumToMatrix[#]&,ans];
      Print["The genus of this negative definite even lattice contains exactly ",Length[list],"  class(es)! "];
      For[i=1,i<Length[list]+1,i++, Print[" Representative No.",i];
          Print[" Gram matrix: "];
          Print[MatrixForm[list[[i]]]];
          Print[" this representative has roots? ",QMin[-list[[i]]]==2];
          Print["\n\n"]];
      Return[list]]
     
(*--------------------keep track of a given vector when Glue/UnGlue---------------*)
(* ha,hb are vectors in qa and qb respectively *)
(* return the lattice ,the isometry and the vector after glue *)
Glueh[qa_,fa_,qb_,fb_,vs_,ha_,hb_]:=Glueh[DirSum[qa,qb],DirSum[fa,fb],vs,Join[ha,hb]]
            
Glueh[q_,f_,vs_,h_]:=Block[{f1,es,n,q1},n=Length[q];
       es=Id[n];
       es=Join[es,vs];
       es=LatticeReduce[es];
       es=Transpose[es];
       q1=Transpose[es].q.es;
       f1=Inverse[es].f.es;
       Return[{q1,f1,Inverse[es].h}]]
            
(*phi:G(qa)->G(qb),anti-isometry*)
Glueh[qa_,fa_,qb_,fb_,prime_,phi_,ha_,hb_]:=Block[{vas,vbs,vs,h,q,f},If[phi=={},Return[{}]];
  vas=GlueVectors[qa,prime];
  vbs=Transpose[phi].GlueVectors[qb,prime];
  vs=Map[Join@@#&,Transpose[{vas,vbs}]];
  {q,f,h}=Glueh[qa,fa,qb,fb,vs,ha,hb];
  Return[{q,f,h}]]
            
(* return the sublattice killed by poly (i.e., Ker(poly)), the restriction of the isometry to this sublattice, and the new coordinates of h in terms of the basis of this sublattice *)
UnGlueh[q_,f_,poly_,h_]:=Block[{uglh},uglh=GlueSliceh[q,f,Kernel[PofM[poly,f]],h];Return[{uglh[[1]],uglh[[2]],uglh[[4]]}]]
            
(* Restrict/project to given subspace *)
GlueSliceh[{},f_,vs_,h_]:={{},{},{},{}}

GlueSliceh[q_,f_,{},h_]:={{},{},{},{}}

GlueSliceh[q_,f_,vs_,h_]:=Block[{a,fnew,n,proj,qnew,qproj,hnew,i},
    If[MatrixRank[vs]!=MatrixRank[Join[vs,{h}]],Print["the vector given is not in Ker(f)"];
       Return[{{},{},{},{}}]];
    n=Length[vs];
    qnew=vs.q.Transpose[vs];hnew=Inverse[qnew].Table[vs[[i]].q.h,{i,1,Length[vs]}];
    a=Basis[vs];
    a=Transpose[a];
    fnew=Inverse[a].f.a;
    fnew=Take[fnew,n,n];
    proj=LatticeReduce[Transpose[vs.q]].Inverse[qnew];
    qproj=proj.qnew.Transpose[proj];
    Return[{qnew,fnew,qproj,hnew}]]
            
            
            



            
            
            
            
            
            
            
            





















==> anc/tau1.txt <==
Mathematica 10.0 for Mac OS X x86 (64-bit)
Copyright 1988-2014 Wolfram Research, Inc.

In[1]:= (* In this file, we verify Lemmas 9.3 and 9.4 in subsection 9.2 of the paper. *)                                                                                                                    

In[2]:= <<enriques.m                                                                                                                                                                                        

In[3]:= (* the Salem polynomial of the Salem number tau1 *)                                                                                                                                                 

In[4]:= S1=1 - x - x^4 + x^5 - x^6 - x^9 + x^10                                                                                                                                                             

                 4    5    6    9    10
Out[4]= 1 - x - x  + x  - x  - x  + x

In[5]:= SalemFieldInfo[S1]                                                                                                                                                                                  

Out[5]= {1, 1, 1, 1, 1}

In[6]:= (* Thus, tau1 is simple and |S1(1)S1(-1)|=1 *)                                                                                                                                                      

In[7]:= (* the trace polynomial R1 of S1 *)                                                                                                                                                                 

In[8]:= R1=CxToReal[S1]                                                                                                                                                                                     

                      2      3    4    5
Out[8]= -1 + 4 x + 4 x  - 5 x  - x  + x

In[9]:= (* representatives of units, modulo squares, of the ring of integers O_k *)                                                                                                                         

In[10]:= sU=AllUnits[R1]                                                                                                                                                                                    

                     2             3           2              3             2           2             2              2              3            2             2              3                 2
Out[10]= {1, -2 x + x , 1 - 3 x + x , (-2 x + x ) (1 - 3 x + x ), -1 - x + x , (-2 x + x ) (-1 - x + x ), (-1 - x + x ) (1 - 3 x + x ), (-2 x + x ) (-1 - x + x ) (1 - 3 x + x ), x, x (-2 x + x ), 
 
                   3              2              3                2              2             2                2              3              2             2              3              2              3
>    x (1 - 3 x + x ), x (-2 x + x ) (1 - 3 x + x ), x (-1 - x + x ), x (-2 x + x ) (-1 - x + x ), x (-1 - x + x ) (1 - 3 x + x ), x (-2 x + x ) (-1 - x + x ) (1 - 3 x + x ), -1, 2 x - x , -1 + 3 x - x , 
 
                2              3             2             2             2                 2              3               2             2              3                     2                    3
>    -((-2 x + x ) (1 - 3 x + x )), 1 + x - x , -((-2 x + x ) (-1 - x + x )), -((-1 - x + x ) (1 - 3 x + x )), -((-2 x + x ) (-1 - x + x ) (1 - 3 x + x )), -x, -(x (-2 x + x )), -(x (1 - 3 x + x )), 
 
                  2              3                   2                 2             2                   2              3                 2             2              3
>    -(x (-2 x + x ) (1 - 3 x + x )), -(x (-1 - x + x )), -(x (-2 x + x ) (-1 - x + x )), -(x (-1 - x + x ) (1 - 3 x + x )), -(x (-2 x + x ) (-1 - x + x ) (1 - 3 x + x ))}

In[11]:= (* the principal S1-lattice *)                                                                                                                                                                     

In[12]:= {L0,f0}={QEuler[S1],Mat[S1]}                                                                                                                                                                       

Out[12]= {{{0, 0, 0, 0, 1, 1, 0, 0, 1, 1}, {0, 0, 0, 0, 0, 1, 1, 0, 0, 1}, {0, 0, 0, 0, 0, 0, 1, 1, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 1, 1, 0}, {1, 0, 0, 0, 0, 0, 0, 0, 1, 1}, {1, 1, 0, 0, 0, 0, 0, 0, 0, 1}, 
 
>     {0, 1, 1, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 1, 1, 0, 0, 0, 0, 0, 0}, {1, 0, 0, 1, 1, 0, 0, 0, 0, 0}, {1, 1, 0, 0, 1, 1, 0, 0, 0, 0}}, 
 
>    {{0, 0, 0, 0, 0, 0, 0, 0, 0, -1}, {1, 0, 0, 0, 0, 0, 0, 0, 0, 1}, {0, 1, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 1, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 1, 0, 0, 0, 0, 0, 1}, {0, 0, 0, 0, 1, 0, 0, 0, 0, -1}, 
 
>     {0, 0, 0, 0, 0, 1, 0, 0, 0, 1}, {0, 0, 0, 0, 0, 0, 1, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 1, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 1, 1}}}

In[13]:= Linf[L0]                                                                                                                                                                                           
Parity: 0, Signature: {5, 5}, Glue group: {}

In[14]:= (* i.e., L0 is an even lattice of signature (5,5) and trivial glue group. *)                                                                                                                       

In[15]:= (* select units u such that the twist L0(u) is of signature (1,9) *)                                                                                                                               

In[16]:= sUnice=Select[sU,Sig[QTwist[L0,f0,#]]=={1,9}&]                                                                                                                                                     

                   2              3              2              3                   3                 2             2              3
Out[16]= {(-2 x + x ) (1 - 3 x + x ), (-1 - x + x ) (1 - 3 x + x ), -(x (1 - 3 x + x )), -(x (-2 x + x ) (-1 - x + x ) (1 - 3 x + x ))}

In[17]:= (* Then we obtain the four isometries of E_{10} in Lemma 9.3 *)                                                                                                                                    

In[18]:= sR=Map[{QTwist[L0,f0,#],f0}&,sUnice]                                                                                                                                                               

Out[18]= {{{{-2, 1, 1, -1, 0, 2, -1, 0, 2, 0}, {1, -2, 1, 1, -1, 0, 2, -1, 0, 2}, {1, 1, -2, 1, 1, -1, 0, 2, -1, 0}, {-1, 1, 1, -2, 1, 1, -1, 0, 2, -1}, {0, -1, 1, 1, -2, 1, 1, -1, 0, 2}, 
 
>      {2, 0, -1, 1, 1, -2, 1, 1, -1, 0}, {-1, 2, 0, -1, 1, 1, -2, 1, 1, -1}, {0, -1, 2, 0, -1, 1, 1, -2, 1, 1}, {2, 0, -1, 2, 0, -1, 1, 1, -2, 1}, {0, 2, 0, -1, 2, 0, -1, 1, 1, -2}}, 
 
>     {{0, 0, 0, 0, 0, 0, 0, 0, 0, -1}, {1, 0, 0, 0, 0, 0, 0, 0, 0, 1}, {0, 1, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 1, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 1, 0, 0, 0, 0, 0, 1}, {0, 0, 0, 0, 1, 0, 0, 0, 0, -1}, 
 
>      {0, 0, 0, 0, 0, 1, 0, 0, 0, 1}, {0, 0, 0, 0, 0, 0, 1, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 1, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 1, 1}}}, 
 
>    {{{0, 1, 1, 1, 1, 2, 2, 3, 4, 5}, {1, 0, 1, 1, 1, 1, 2, 2, 3, 4}, {1, 1, 0, 1, 1, 1, 1, 2, 2, 3}, {1, 1, 1, 0, 1, 1, 1, 1, 2, 2}, {1, 1, 1, 1, 0, 1, 1, 1, 1, 2}, {2, 1, 1, 1, 1, 0, 1, 1, 1, 1}, 
 
>      {2, 2, 1, 1, 1, 1, 0, 1, 1, 1}, {3, 2, 2, 1, 1, 1, 1, 0, 1, 1}, {4, 3, 2, 2, 1, 1, 1, 1, 0, 1}, {5, 4, 3, 2, 2, 1, 1, 1, 1, 0}}, 
 
>     {{0, 0, 0, 0, 0, 0, 0, 0, 0, -1}, {1, 0, 0, 0, 0, 0, 0, 0, 0, 1}, {0, 1, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 1, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 1, 0, 0, 0, 0, 0, 1}, {0, 0, 0, 0, 1, 0, 0, 0, 0, -1}, 
 
>      {0, 0, 0, 0, 0, 1, 0, 0, 0, 1}, {0, 0, 0, 0, 0, 0, 1, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 1, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 1, 1}}}, 
 
>    {{{-2, -1, -1, -2, -2, -2, -4, -5, -6, -9}, {-1, -2, -1, -1, -2, -2, -2, -4, -5, -6}, {-1, -1, -2, -1, -1, -2, -2, -2, -4, -5}, {-2, -1, -1, -2, -1, -1, -2, -2, -2, -4}, 
 
>      {-2, -2, -1, -1, -2, -1, -1, -2, -2, -2}, {-2, -2, -2, -1, -1, -2, -1, -1, -2, -2}, {-4, -2, -2, -2, -1, -1, -2, -1, -1, -2}, {-5, -4, -2, -2, -2, -1, -1, -2, -1, -1}, 
 
>      {-6, -5, -4, -2, -2, -2, -1, -1, -2, -1}, {-9, -6, -5, -4, -2, -2, -2, -1, -1, -2}}, 
 
>     {{0, 0, 0, 0, 0, 0, 0, 0, 0, -1}, {1, 0, 0, 0, 0, 0, 0, 0, 0, 1}, {0, 1, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 1, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 1, 0, 0, 0, 0, 0, 1}, {0, 0, 0, 0, 1, 0, 0, 0, 0, -1}, 
 
>      {0, 0, 0, 0, 0, 1, 0, 0, 0, 1}, {0, 0, 0, 0, 0, 0, 1, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 1, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 1, 1}}}, 
 
>    {{{-4, 3, -3, 2, -3, 2, -3, 0, -2, -2}, {3, -4, 3, -3, 2, -3, 2, -3, 0, -2}, {-3, 3, -4, 3, -3, 2, -3, 2, -3, 0}, {2, -3, 3, -4, 3, -3, 2, -3, 2, -3}, {-3, 2, -3, 3, -4, 3, -3, 2, -3, 2}, 
 
>      {2, -3, 2, -3, 3, -4, 3, -3, 2, -3}, {-3, 2, -3, 2, -3, 3, -4, 3, -3, 2}, {0, -3, 2, -3, 2, -3, 3, -4, 3, -3}, {-2, 0, -3, 2, -3, 2, -3, 3, -4, 3}, {-2, -2, 0, -3, 2, -3, 2, -3, 3, -4}}, 
 
>     {{0, 0, 0, 0, 0, 0, 0, 0, 0, -1}, {1, 0, 0, 0, 0, 0, 0, 0, 0, 1}, {0, 1, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 1, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 1, 0, 0, 0, 0, 0, 1}, {0, 0, 0, 0, 1, 0, 0, 0, 0, -1}, 
 
>      {0, 0, 0, 0, 0, 1, 0, 0, 0, 1}, {0, 0, 0, 0, 0, 0, 1, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 1, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 1, 1}}}}

In[19]:= Map[Linf[#[[1]]]&,sR];                                                                                                                                                                             
Parity: 0, Signature: {1, 9}, Glue group: {}
Parity: 0, Signature: {1, 9}, Glue group: {}
Parity: 0, Signature: {1, 9}, Glue group: {}
Parity: 0, Signature: {1, 9}, Glue group: {}

In[20]:= (* mod 2 reduction of S1 *)                                                                                                                                                                        

In[21]:= Factor[S1,Modulus->2]                                                                                                                                                                              

                   2 2           3        2    3
Out[21]= (1 + x + x )  (1 + x + x ) (1 + x  + x )

In[22]:= (* Thus, Lemma 9.3 is verified. *)                                                                                                                                                                 

In[23]:= A6tw2=-2QA[6]                                                                                                                                                                                      

Out[23]= {{-4, 2, 0, 0, 0, 0}, {2, -4, 2, 0, 0, 0}, {0, 2, -4, 2, 0, 0}, {0, 0, 2, -4, 2, 0}, {0, 0, 0, 2, -4, 2}, {0, 0, 0, 0, 2, -4}}

In[24]:= Linf[A6tw2]                                                                                                                                                                                        
Parity: 0, Signature: {0, 6}, Glue group: {2, 2, 2, 2, 2, 14}

In[25]:= (* note that A6tw2 is isometric to the lattice A_6(2) in Lemma 9.4. *)                                                                                                                             

In[26]:= (* Next we use "Magma" to compute all conjugacy classes [f] in O(A6tw2) such that the characteristic polynomial of f is the 7-th cyclotomic polynomial. *)                                         

In[27]:= cj=ConjClassesAutCh[A6tw2,Cyclotomic[7,x]]                                                                                                                                                         

Out[27]= {{{{-4, 2, 0, 0, 0, 0}, {2, -4, 2, 0, 0, 0}, {0, 2, -4, 2, 0, 0}, {0, 0, 2, -4, 2, 0}, {0, 0, 0, 2, -4, 2}, {0, 0, 0, 0, 2, -4}}, 
 
>     {{0, 0, 0, -1, 1, 0}, {0, 0, 0, -1, 0, 1}, {0, 0, 0, -1, 0, 0}, {1, 0, 0, -1, 0, 0}, {1, -1, 1, -1, 0, 0}, {1, -1, 0, 0, 0, 0}}}}

In[28]:= (* In order to prove Lemma 9.4, we first compute all gluing maps psi satisfying condition i) of this lemma. *)                                                                                     

In[29]:= sR=Map[{2#[[1]],#[[2]]}&,sR];(* here we change E_{10} to E_{10}(2), and note that O(E_{10})=O(E_{10}(2)) *)                                                                                        

In[30]:= Map[OrbDecom[GlueF[#[[1]],#[[2]],2],2]&,cj]                                                                                                                                                        

Out[30]= {{{1, 0}, {7, 3}, {7, 3}, {7, 6}, {7, 6}, {7, 6}, {7, 6}, {7, 6}, {7, 6}, {7, 6}}}

In[31]:= allglue=AllGlueIrred[cj,sR,2];                                                                                                                                                                     
28 isometries are obtained.

In[32]:= (* we use a positivity test based on Theorem 5.6 in the paper to select positive isometries among the 28 isometries just obtained *)                                                               

In[33]:= PosPairSelect[allglue]                                                                                                                                                                             

Out[33]= {}

In[34]:= (* thus, none of the 28 isometries is positive. *)                                                                                                                                                 

In[35]:= (* Lemma 9.4 is verified. *)                                                                                                                                                                       

In[36]:=                                                                                                                                                                                                    


==> anc/tau2.txt <==
Mathematica 10.0 for Mac OS X x86 (64-bit)
Copyright 1988-2014 Wolfram Research, Inc.

In[1]:= (* In this file, we verify Lemmas 9.9 and 9.10 in subsection 9.4 of the paper. *)                                                                                                                   

In[2]:= <<enriques.m                                                                                                                                                                                        

In[3]:= S2=1-x^2-x^3-x^4+x^6                                                                                                                                                                                

             2    3    4    6
Out[3]= 1 - x  - x  - x  + x

In[4]:= SalemFieldInfo[S2]                                                                                                                                                                                  

Out[4]= {1, 1, 1, 1, 1}

In[5]:= (* Thus, the Salem number tau2 is simple and |S2(1)S2(-1)|=1 *)                                                                                                                                     

In[6]:= R2=CxToReal[S2]                                                                                                                                                                                     

                    3
Out[6]= -1 - 4 x + x

In[7]:= sU=AllUnits[R2]                                                                                                                                                                                     

                    2                2              2                   2
Out[7]= {1, -2 x + x , x, x (-2 x + x ), -1, 2 x - x , -x, -(x (-2 x + x ))}

In[8]:= {L0,f0}={QEuler[S2],Mat[S2]}                                                                                                                                                                        

Out[8]= {{{0, 0, 1, 0, 0, 1}, {0, 0, 0, 1, 0, 0}, {1, 0, 0, 0, 1, 0}, {0, 1, 0, 0, 0, 1}, {0, 0, 1, 0, 0, 0}, {1, 0, 0, 1, 0, 0}}, 
 
>    {{0, 0, 0, 0, 0, -1}, {1, 0, 0, 0, 0, 0}, {0, 1, 0, 0, 0, 1}, {0, 0, 1, 0, 0, 1}, {0, 0, 0, 1, 0, 1}, {0, 0, 0, 0, 1, 0}}}

In[9]:= Linf[L0]                                                                                                                                                                                            
Parity: 0, Signature: {3, 3}, Glue group: {}

In[10]:= (* the feasible primes for the Salem polynomial S2 *)                                                                                                                                              

In[11]:= DiPrimesE10[S2];                                                                                                                                                                                   

		Primes and Twists

Feasible Primes: {2, 7}
                         2
Prime 2^2  <-  (1 + x + x ), inert in K
Prime 2^1  <-  (1 + x), inert in K
                           2
Prime 7^2  <-  (5 + 3 x + x ), inert in K
Prime 7^1  <-  (4 + x), inert in K

In[12]:= (* factor of the ideal (2) in the ring O_k=Z[x]/(R2) *)                                                                                                                                            

In[13]:= FactorIdeal[2,R2]                                                                                                                                                                                  

                    2
Out[13]= {-3 - x + x , 1 + x}

In[14]:= (* factor of the ideal (7) in the ring O_k=Z[x]/(R2) *)                                                                                                                                            

In[15]:= FactorIdeal[7,R2]                                                                                                                                                                                  

                     2       2
Out[15]= {4 + x - 2 x , 2 - x }

In[16]:= (* Thus, as elements in O_k=Z[x]/(R2), a1, a2, b1, b2 in the proof of Lemma 9.9 are equal to 1+x, -3-x+x^2, 2-x^2, 4+x-2x^2 respectively. *)                                                       

In[17]:= {a1, a2, b1, b2}={1+x, -3-x+x^2, 2-x^2, 4+x-2x^2};                                                                                                                                                 

In[18]:= (*  We use Theorem 3.4 to determine all possible Salem factor of isometries of E_{10} of spectral radius tau2 via twists. *)                                                                       

In[19]:= alltw=AllTwistsE10[S2]                                                                                                                                                                             
All twists:  those with dim'n small enough: 7
All twists:  those with period small enough: 5
All twists:  those with right signature: 4

                    2              2         3
Out[19]= {-3 - x + x , 1 + x, 2 - x , (1 + x) }

In[20]:= (* Thus, we only need to consider four cases: twists of the principal S2-lattice (L0,f0) by associates of a1, a2, b1, a1^3. *)                                                                     

In[21]:= (* Case associates of a1 *)                                                                                                                                                                        

In[22]:= (* select all units u in sU such that L0(ua1) is of signature (1,5) *)                                                                                                                             

In[23]:= sUnice1=Select[sU,Sig[QTwist[L0,f0,#*a1]]=={1,5}&]                                                                                                                                                 

                     2                   2
Out[23]= {1, -2 x + x , -x, -(x (-2 x + x ))}

In[24]:= (* we obtain  a list SFlist1 of 4 candidate Salem Factors *)                                                                                                                                       

In[25]:= SFlist1=Map[{QTwist[L0,f0,#*a1],f0}&,sUnice1]                                                                                                                                                      

Out[25]= {{{{0, 1, 1, 1, 1, 2}, {1, 0, 1, 1, 1, 1}, {1, 1, 0, 1, 1, 1}, {1, 1, 1, 0, 1, 1}, {1, 1, 1, 1, 0, 1}, {2, 1, 1, 1, 1, 0}}, 
 
>     {{0, 0, 0, 0, 0, -1}, {1, 0, 0, 0, 0, 0}, {0, 1, 0, 0, 0, 1}, {0, 0, 1, 0, 0, 1}, {0, 0, 0, 1, 0, 1}, {0, 0, 0, 0, 1, 0}}}, 
 
>    {{{-2, 2, -1, 1, 0, 0}, {2, -2, 2, -1, 1, 0}, {-1, 2, -2, 2, -1, 1}, {1, -1, 2, -2, 2, -1}, {0, 1, -1, 2, -2, 2}, {0, 0, 1, -1, 2, -2}}, 
 
>     {{0, 0, 0, 0, 0, -1}, {1, 0, 0, 0, 0, 0}, {0, 1, 0, 0, 0, 1}, {0, 0, 1, 0, 0, 1}, {0, 0, 0, 1, 0, 1}, {0, 0, 0, 0, 1, 0}}}, 
 
>    {{{-2, -1, -2, -2, -3, -4}, {-1, -2, -1, -2, -2, -3}, {-2, -1, -2, -1, -2, -2}, {-2, -2, -1, -2, -1, -2}, {-3, -2, -2, -1, -2, -1}, {-4, -3, -2, -2, -1, -2}}, 
 
>     {{0, 0, 0, 0, 0, -1}, {1, 0, 0, 0, 0, 0}, {0, 1, 0, 0, 0, 1}, {0, 0, 1, 0, 0, 1}, {0, 0, 0, 1, 0, 1}, {0, 0, 0, 0, 1, 0}}}, 
 
>    {{{-4, 3, -3, 1, -1, -2}, {3, -4, 3, -3, 1, -1}, {-3, 3, -4, 3, -3, 1}, {1, -3, 3, -4, 3, -3}, {-1, 1, -3, 3, -4, 3}, {-2, -1, 1, -3, 3, -4}}, 
 
>     {{0, 0, 0, 0, 0, -1}, {1, 0, 0, 0, 0, 0}, {0, 1, 0, 0, 0, 1}, {0, 0, 1, 0, 0, 1}, {0, 0, 0, 1, 0, 1}, {0, 0, 0, 0, 1, 0}}}}

In[26]:= (* next we need to consider gluing isometries in SFlist1 with isometries of rank 4 negative definite lattices to get isometries of E_{10} *)                                                       

In[27]:= Map[{GluePeriod[#[[1]],#[[2]]],Linf[#[[1]]]}&,SFlist1];                                                                                                                                            
Parity: 0, Signature: {1, 5}, Glue group: {2, 2}
Parity: 0, Signature: {1, 5}, Glue group: {2, 2}
Parity: 0, Signature: {1, 5}, Glue group: {2, 2}
Parity: 0, Signature: {1, 5}, Glue group: {2, 2}

In[28]:= Map[GluePeriod[#[[1]],#[[2]]]&,SFlist1]                                                                                                                                                            

Out[28]= {3, 3, 3, 3}

In[29]:= (* thus, all of the four lattices L in SFlist1 have the same glue group (F_2)^2, and the order of the natural action on G(L) induced by the four isometries f (i.e., GluePeriod[L,f]) is 3. *)     

In[30]:= Map[Print[GlueQ[#[[1]],2]]&,SFlist1];                                                                                                                                                              
     1    1
{{0, -}, {-, 0}}
     2    2
     1    1
{{0, -}, {-, 0}}
     2    2
     1    1
{{0, -}, {-, 0}}
     2    2
     1    1
{{0, -}, {-, 0}}
     2    2

In[31]:= (* the lattice root lattice D4 *)                                                                                                                                                                  

In[32]:= D4=-QD[4]                                                                                                                                                                                          

Out[32]= {{-2, 0, 1, 0}, {0, -2, 1, 0}, {1, 1, -2, 1}, {0, 0, 1, -2}}

In[33]:= Linf[D4];GlueQ[D4,2]                                                                                                                                                                               
Parity: 0, Signature: {0, 4}, Glue group: {2, 2}

              1    1
Out[33]= {{0, -}, {-, 0}}
              2    2

In[34]:= (* the genus of D4 contains exactly one class *)                                                                                                                                                   

In[35]:= RepOfGenus[D4]                                                                                                                                                                                     
The genus of this negative definite even lattice contains exactly 1  class(es)! 
 Representative No.1
 Gram matrix: 
-2   1    1    1

1    -2   -1   -1

1    -1   -2   0

1    -1   0    -2
 this representative has roots? True




Out[35]= {{{-2, 1, 1, 1}, {1, -2, -1, -1}, {1, -1, -2, 0}, {1, -1, 0, -2}}}

In[36]:= (* thus, the isometries in SFlist1 can glue with isometries of only D4 to get isometries of E_{10}. *)                                                                                             

In[37]:= (* Next we use "Magma" to compute all conjugacy classes [f] in O(D4) such that GluePeriod[D4,f] is 3. *)                                                                                           

In[38]:= cj1=ConjClassesAutGP[D4,3]                                                                                                                                                                         

Out[38]= {{{{-2, 0, 1, 0}, {0, -2, 1, 0}, {1, 1, -2, 1}, {0, 0, 1, -2}}, {{0, 0, -1, 1}, {0, -1, 0, 1}, {1, -1, -1, 1}, {0, -1, 0, 0}}}, 
 
>    {{{-2, 0, 1, 0}, {0, -2, 1, 0}, {1, 1, -2, 1}, {0, 0, 1, -2}}, {{1, 1, -1, 0}, {0, 1, -1, 1}, {0, 2, -1, 0}, {0, 1, 0, 0}}}, 
 
>    {{{-2, 0, 1, 0}, {0, -2, 1, 0}, {1, 1, -2, 1}, {0, 0, 1, -2}}, {{0, 0, 1, -1}, {0, 1, 0, -1}, {-1, 1, 1, -1}, {0, 1, 0, 0}}}, 
 
>    {{{-2, 0, 1, 0}, {0, -2, 1, 0}, {1, 1, -2, 1}, {0, 0, 1, -2}}, {{-1, -1, 1, 0}, {0, -1, 1, -1}, {0, -2, 1, 0}, {0, -1, 0, 0}}}, 
 
>    {{{-2, 0, 1, 0}, {0, -2, 1, 0}, {1, 1, -2, 1}, {0, 0, 1, -2}}, {{1, 1, -1, 0}, {0, 1, -1, 1}, {0, 2, -1, 0}, {0, 1, -1, 0}}}, 
 
>    {{{-2, 0, 1, 0}, {0, -2, 1, 0}, {1, 1, -2, 1}, {0, 0, 1, -2}}, {{-1, -1, 1, 0}, {0, -1, 1, -1}, {0, -2, 1, 0}, {0, -1, 1, 0}}}, 
 
>    {{{-2, 0, 1, 0}, {0, -2, 1, 0}, {1, 1, -2, 1}, {0, 0, 1, -2}}, {{0, 0, 0, -1}, {0, 1, 0, -1}, {1, 1, -1, -1}, {0, 1, -1, 0}}}}

In[39]:= sR=AllGlueSmall[cj1,SFlist1,2];                                                                                                                                                                    
84 isometries are obtained.

In[40]:= (* thus, 84 isometries of E_{10} are obtained in this case. *)                                                                                                                                     

In[41]:= (* Case associates of a2 *)                                                                                                                                                                        

In[42]:= sUnice2=Select[sU,Sig[QTwist[L0,f0,#*a2]]=={1,5}&]                                                                                                                                                 

                        2              2
Out[42]= {x, x (-2 x + x ), -1, 2 x - x }

In[43]:= SFlist2=Map[{QTwist[L0,f0,#*a2],f0}&,sUnice2]                                                                                                                                                      

Out[43]= {{{{-2, 1, -1, 0, -1, -1}, {1, -2, 1, -1, 0, -1}, {-1, 1, -2, 1, -1, 0}, {0, -1, 1, -2, 1, -1}, {-1, 0, -1, 1, -2, 1}, {-1, -1, 0, -1, 1, -2}}, 
 
>     {{0, 0, 0, 0, 0, -1}, {1, 0, 0, 0, 0, 0}, {0, 1, 0, 0, 0, 1}, {0, 0, 1, 0, 0, 1}, {0, 0, 0, 1, 0, 1}, {0, 0, 0, 0, 1, 0}}}, 
 
>    {{{-10, 9, -7, 4, -1, -3}, {9, -10, 9, -7, 4, -1}, {-7, 9, -10, 9, -7, 4}, {4, -7, 9, -10, 9, -7}, {-1, 4, -7, 9, -10, 9}, {-3, -1, 4, -7, 9, -10}}, 
 
>     {{0, 0, 0, 0, 0, -1}, {1, 0, 0, 0, 0, 0}, {0, 1, 0, 0, 0, 1}, {0, 0, 1, 0, 0, 1}, {0, 0, 0, 1, 0, 1}, {0, 0, 0, 0, 1, 0}}}, 
 
>    {{{-2, 1, 1, 0, -1, 1}, {1, -2, 1, 1, 0, -1}, {1, 1, -2, 1, 1, 0}, {0, 1, 1, -2, 1, 1}, {-1, 0, 1, 1, -2, 1}, {1, -1, 0, 1, 1, -2}}, 
 
>     {{0, 0, 0, 0, 0, -1}, {1, 0, 0, 0, 0, 0}, {0, 1, 0, 0, 0, 1}, {0, 0, 1, 0, 0, 1}, {0, 0, 0, 1, 0, 1}, {0, 0, 0, 0, 1, 0}}}, 
 
>    {{{-6, 5, -3, 2, -1, -1}, {5, -6, 5, -3, 2, -1}, {-3, 5, -6, 5, -3, 2}, {2, -3, 5, -6, 5, -3}, {-1, 2, -3, 5, -6, 5}, {-1, -1, 2, -3, 5, -6}}, 
 
>     {{0, 0, 0, 0, 0, -1}, {1, 0, 0, 0, 0, 0}, {0, 1, 0, 0, 0, 1}, {0, 0, 1, 0, 0, 1}, {0, 0, 0, 1, 0, 1}, {0, 0, 0, 0, 1, 0}}}}

In[44]:= Map[Linf[#[[1]]]&,SFlist2]                                                                                                                                                                         
Parity: 0, Signature: {1, 5}, Glue group: {2, 2, 2, 2}
Parity: 0, Signature: {1, 5}, Glue group: {2, 2, 2, 2}
Parity: 0, Signature: {1, 5}, Glue group: {2, 2, 2, 2}
Parity: 0, Signature: {1, 5}, Glue group: {2, 2, 2, 2}

Out[44]= {Null, Null, Null, Null}

In[45]:= Map[GluePeriod[#[[1]],#[[2]]]&,SFlist2]                                                                                                                                                            

Out[45]= {5, 5, 5, 5}

In[46]:= (* thus, by [GMc02,Theorem 6.1] this case is impossible. *)                                                                                                                                        

In[47]:= (* Case associates of b1 *)                                                                                                                                                                        

In[48]:= sUnice3=Select[sU,Sig[QTwist[L0,f0,#*b1]]=={1,5}&]                                                                                                                                                 

                     2                   2
Out[48]= {1, -2 x + x , -x, -(x (-2 x + x ))}

In[49]:= SFlist3=Map[{QTwist[L0,f0,#*b1],f0}&,sUnice3]                                                                                                                                                      

Out[49]= {{{{-2, 0, 0, -1, -2, -1}, {0, -2, 0, 0, -1, -2}, {0, 0, -2, 0, 0, -1}, {-1, 0, 0, -2, 0, 0}, {-2, -1, 0, 0, -2, 0}, {-1, -2, -1, 0, 0, -2}}, 
 
>     {{0, 0, 0, 0, 0, -1}, {1, 0, 0, 0, 0, 0}, {0, 1, 0, 0, 0, 1}, {0, 0, 1, 0, 0, 1}, {0, 0, 0, 1, 0, 1}, {0, 0, 0, 0, 1, 0}}}, 
 
>    {{{-4, 3, -2, 1, -1, -1}, {3, -4, 3, -2, 1, -1}, {-2, 3, -4, 3, -2, 1}, {1, -2, 3, -4, 3, -2}, {-1, 1, -2, 3, -4, 3}, {-1, -1, 1, -2, 3, -4}}, 
 
>     {{0, 0, 0, 0, 0, -1}, {1, 0, 0, 0, 0, 0}, {0, 1, 0, 0, 0, 1}, {0, 0, 1, 0, 0, 1}, {0, 0, 0, 1, 0, 1}, {0, 0, 0, 0, 1, 0}}}, 
 
>    {{{0, 2, 1, 2, 2, 3}, {2, 0, 2, 1, 2, 2}, {1, 2, 0, 2, 1, 2}, {2, 1, 2, 0, 2, 1}, {2, 2, 1, 2, 0, 2}, {3, 2, 2, 1, 2, 0}}, 
 
>     {{0, 0, 0, 0, 0, -1}, {1, 0, 0, 0, 0, 0}, {0, 1, 0, 0, 0, 1}, {0, 0, 1, 0, 0, 1}, {0, 0, 0, 1, 0, 1}, {0, 0, 0, 0, 1, 0}}}, 
 
>    {{{-6, 6, -4, 3, 0, -1}, {6, -6, 6, -4, 3, 0}, {-4, 6, -6, 6, -4, 3}, {3, -4, 6, -6, 6, -4}, {0, 3, -4, 6, -6, 6}, {-1, 0, 3, -4, 6, -6}}, 
 
>     {{0, 0, 0, 0, 0, -1}, {1, 0, 0, 0, 0, 0}, {0, 1, 0, 0, 0, 1}, {0, 0, 1, 0, 0, 1}, {0, 0, 0, 1, 0, 1}, {0, 0, 0, 0, 1, 0}}}}

In[50]:= Map[Linf[#[[1]]]&,SFlist3];                                                                                                                                                                        
Parity: 0, Signature: {1, 5}, Glue group: {7, 7}
Parity: 0, Signature: {1, 5}, Glue group: {7, 7}
Parity: 0, Signature: {1, 5}, Glue group: {7, 7}
Parity: 0, Signature: {1, 5}, Glue group: {7, 7}

In[51]:= Map[GluePeriod[#[[1]],#[[2]]]&,SFlist3]                                                                                                                                                            

Out[51]= {8, 8, 8, 8}

In[52]:= (* thus, by [GMc02,Theorem 6.1] again  this case is impossible. *)                                                                                                                                 

In[53]:= (* Case associates of a1^3 *)                                                                                                                                                                      

In[54]:= sUnice4=Select[sU,Sig[QTwist[L0,f0,#*a1^3]]=={1,5}&]                                                                                                                                               

                     2                   2
Out[54]= {1, -2 x + x , -x, -(x (-2 x + x ))}

In[55]:= SFlist4=Map[{QTwist[L0,f0,#*a1^3],f0}&,sUnice4]                                                                                                                                                    

Out[55]= {{{{6, 7, 8, 10, 13, 18}, {7, 6, 7, 8, 10, 13}, {8, 7, 6, 7, 8, 10}, {10, 8, 7, 6, 7, 8}, {13, 10, 8, 7, 6, 7}, {18, 13, 10, 8, 7, 6}}, 
 
>     {{0, 0, 0, 0, 0, -1}, {1, 0, 0, 0, 0, 0}, {0, 1, 0, 0, 0, 1}, {0, 0, 1, 0, 0, 1}, {0, 0, 0, 1, 0, 1}, {0, 0, 0, 0, 1, 0}}}, 
 
>    {{{0, 3, 1, 3, 3, 4}, {3, 0, 3, 1, 3, 3}, {1, 3, 0, 3, 1, 3}, {3, 1, 3, 0, 3, 1}, {3, 3, 1, 3, 0, 3}, {4, 3, 3, 1, 3, 0}}, 
 
>     {{0, 0, 0, 0, 0, -1}, {1, 0, 0, 0, 0, 0}, {0, 1, 0, 0, 0, 1}, {0, 0, 1, 0, 0, 1}, {0, 0, 0, 1, 0, 1}, {0, 0, 0, 0, 1, 0}}}, 
 
>    {{{-14, -14, -17, -21, -28, -38}, {-14, -14, -14, -17, -21, -28}, {-17, -14, -14, -14, -17, -21}, {-21, -17, -14, -14, -14, -17}, {-28, -21, -17, -14, -14, -14}, {-38, -28, -21, -17, -14, -14}}, 
 
>     {{0, 0, 0, 0, 0, -1}, {1, 0, 0, 0, 0, 0}, {0, 1, 0, 0, 0, 1}, {0, 0, 1, 0, 0, 1}, {0, 0, 0, 1, 0, 1}, {0, 0, 0, 0, 1, 0}}}, 
 
>    {{{-6, -1, -6, -4, -7, -10}, {-1, -6, -1, -6, -4, -7}, {-6, -1, -6, -1, -6, -4}, {-4, -6, -1, -6, -1, -6}, {-7, -4, -6, -1, -6, -1}, {-10, -7, -4, -6, -1, -6}}, 
 
>     {{0, 0, 0, 0, 0, -1}, {1, 0, 0, 0, 0, 0}, {0, 1, 0, 0, 0, 1}, {0, 0, 1, 0, 0, 1}, {0, 0, 0, 1, 0, 1}, {0, 0, 0, 0, 1, 0}}}}

In[56]:= Map[Linf[#[[1]]]&,SFlist4];                                                                                                                                                                        
Parity: 0, Signature: {1, 5}, Glue group: {8, 8}
Parity: 0, Signature: {1, 5}, Glue group: {8, 8}
Parity: 0, Signature: {1, 5}, Glue group: {8, 8}
Parity: 0, Signature: {1, 5}, Glue group: {8, 8}

In[57]:= Map[GluePeriod[#[[1]],#[[2]]]&,SFlist4]                                                                                                                                                            

Out[57]= {6, 6, 6, 6}

In[58]:= (* thus, in order to obtain isometries of E_{10}, we need to glue isometries in SFlist4 with  isometries of rank 4 negative definite lattices with glue group (Z/8Z)^2 *)                          

In[59]:= (* by classification (see [Nip91]), there is a unique such lattice *)                                                                                                                              

In[60]:= L88=-{{2, 1, 1, 1}, {1, 2, 0, 1}, {1, 0, 6, 3}, {1, 1, 3, 6}}                                                                                                                                      

Out[60]= {{-2, -1, -1, -1}, {-1, -2, 0, -1}, {-1, 0, -6, -3}, {-1, -1, -3, -6}}

In[61]:= Linf[L88]                                                                                                                                                                                          
Parity: 0, Signature: {0, 4}, Glue group: {8, 8}

In[62]:= cj2=ConjClassesAutGP[L88,6]                                                                                                                                                                        

Out[62]= {{{{-2, -1, -1, -1}, {-1, -2, 0, -1}, {-1, 0, -6, -3}, {-1, -1, -3, -6}}, {{-1, 0, -1, -1}, {0, -1, 1, 0}, {0, 0, 1, 1}, {0, 0, -1, 0}}}, 
 
>    {{{-2, -1, -1, -1}, {-1, -2, 0, -1}, {-1, 0, -6, -3}, {-1, -1, -3, -6}}, {{0, -1, 0, -1}, {1, 1, 1, 1}, {0, 0, 1, 1}, {0, 0, -1, 0}}}, 
 
>    {{{-2, -1, -1, -1}, {-1, -2, 0, -1}, {-1, 0, -6, -3}, {-1, -1, -3, -6}}, {{-1, 0, -1, -1}, {1, 1, 1, 1}, {0, 0, 1, 1}, {0, 0, -1, 0}}}}

In[63]:= (* next glue isometries in cj2 with isometries in SFlist4 *)                                                                                                                                       

In[64]:= AllGlueZnZn[cj2,SFlist4,8]                                                                                                                                                                         
0 isometries are obtained.

Out[64]= {}

In[65]:= (* Since no isometries are obtained, this case is impossible. *)                                                                                                                                   

In[66]:= (* In sum, we obtained 84 isometries of E_{10} via twists and glue. *)                                                                                                                             

In[67]:= (* next we compute the set of mod 2 reduction of characteristic polynomial of these 84 isometries *)                                                                                               

In[68]:=  Union[Map[Factor[CharacteristicPolynomial[#[[2]],x],Modulus->2]&,sR]]                                                                                                                             

                 2           2 2           2    3    4             2 3           2    3    4
Out[68]= {(1 + x)  (1 + x + x )  (1 + x + x  + x  + x ), (1 + x + x )  (1 + x + x  + x  + x )}

In[69]:= (* Lemma 9.9 is verified. *)                                                                                                                                                                       

In[70]:= A4tw2=-2QA[4]                                                                                                                                                                                      

Out[70]= {{-4, 2, 0, 0}, {2, -4, 2, 0}, {0, 2, -4, 2}, {0, 0, 2, -4}}

In[71]:= Linf[A4tw2]                                                                                                                                                                                        
Parity: 0, Signature: {0, 4}, Glue group: {2, 2, 2, 10}

In[72]:= cj3=ConjClassesAutCh[A4tw2,Cyclotomic[5,x]]                                                                                                                                                        

Out[72]= {{{{-4, 2, 0, 0}, {2, -4, 2, 0}, {0, 2, -4, 2}, {0, 0, 2, -4}}, {{0, 0, 0, -1}, {1, 0, 0, -1}, {0, 1, 0, -1}, {0, 0, 1, -1}}}}

In[73]:= (* In order to prove Lemma 9.10, we first compute all gluing maps psi satisfying condition i) of this lemma. *)                                                                                    

In[74]:= sR=Map[{2#[[1]],#[[2]]}&,sR];                                                                                                                                                                      

In[75]:= Map[OrbDecom[GlueF[#[[1]],#[[2]],2],2]&,cj3]                                                                                                                                                       

Out[75]= {{{1, 0}, {5, 4}, {5, 4}, {5, 4}}}

In[76]:= allglue=AllGlueIrred[cj3,sR,2];                                                                                                                                                                    
420 isometries are obtained.

In[77]:= PosPairSelect[allglue]                                                                                                                                                                             

Out[77]= {}

In[78]:= (* Lemma 9.10 is verified. *)                                                                                                                                                                      

In[79]:=                                                                                                                                                                                                    


==> anc/tau3.txt <==
Mathematica 10.0 for Mac OS X x86 (64-bit)
Copyright 1988-2014 Wolfram Research, Inc.

In[1]:= (* In this file, we use the function "SalemFieldInfo" to verify that the Salem number tau3 is simple. *)                                                                                            

In[2]:= <<enriques.m                                                                                                                                                                                        

In[3]:= (* the Salem polynomial of tau3 *)                                                                                                                                                                  

In[4]:= S3=1-x-x^3+x^4-x^5-x^7+x^8                                                                                                                                                                          

                 3    4    5    7    8
Out[4]= 1 - x - x  + x  - x  - x  + x

In[5]:= SalemFieldInfo[S3]                                                                                                                                                                                  

Out[5]= {1, 1, 1, 1, -7}

In[6]:= (* Thus, the ring of integers O_K in the number field K=Q[x]/(S3) is equal to Z[x]/(S3), and the class number of K is 1. *)                                                                         

In[7]:= (* |S3(1)S3(-1)|=7, and tau3 is simple. *)                                                                                                                                                          

In[8]:=

==> anc/tau4.txt <==
Mathematica 10.0 for Mac OS X x86 (64-bit)
Copyright 1988-2014 Wolfram Research, Inc.

In[1]:= (* In this file, we verify Lemmas 9.15 and 9.16 in subsection 9.6 of the paper. *)                                                                                                                  

In[2]:= <<enriques.m                                                                                                                                                                                        

In[3]:= S4=1 - x^2 -x^3 - x^5 - x^6 + x^8                                                                                                                                                                   

             2    3    5    6    8
Out[3]= 1 - x  - x  - x  - x  + x

In[4]:= SalemFieldInfo[S4]                                                                                                                                                                                  

Out[4]= {1, 1, 1, 1, -4}

In[5]:= (* since |S4(-1)S4(1)|=4, the Salem number tau4 whose Salem polynomial is S4 is not simple. *)                                                                                                      

In[6]:= {Lpr0,fpr0}={{{1,0,1,1,1,2,2,4},{0,1,0,1,1,1,2,2},{1,0,1,0,1,1,1,2},{1,1,0,1,0,1,1,1},{1,1,1,0,1,0,1,1},{2,1,1,1,0,1,0,1},{2,2,1,1,1,0,1,0},{4,2,2,1,1,1,0,1}},{{0,0,0,0,0,0,0,-1},{1,0,0,0,0,0,0,0}
,{0,1,0,0,0,0,0,1},{0,0,1,0,0,0,0,1},{0,0,0,1,0,0,0,0},{0,0,0,0,1,0,0,1},{0,0,0,0,0,1,0,1},{0,0,0,0,0,0,1,0}}};                                                                                             

In[7]:= Linf[Lpr0]                                                                                                                                                                                          
Parity: 1, Signature: {5, 3}, Glue group: {}

In[8]:= (* verify that fpr0 is an isometry of Lpr0 *)                                                                                                                                                       

In[9]:= IsOrtho[fpr0,Lpr0]                                                                                                                                                                                  

Out[9]= True

In[10]:= CharacteristicPolynomial[fpr0,x]                                                                                                                                                                   

              2    3    5    6    8
Out[10]= 1 - x  - x  - x  - x  + x

In[11]:= (* thus, the pair (Lpr0,fpr0) is a S4-lattice such that |det(Lpr0)|=1 (square free) *)                                                                                                             

In[12]:= (* Therefore, tau4 is pesudo-simple. *)                                                                                                                                                            

In[13]:= R4=CxToReal[S4]                                                                                                                                                                                    

                    2    4
Out[13]= 4 - x - 5 x  + x

In[14]:= sU=AllUnits[R4]                                                                                                                                                                                    

                   2                        2             2         2             2                      2                  2             2            2                           2             2
Out[14]= {1, -3 + x , 1 + x, (1 + x) (-3 + x ), -3 - x + x , (-3 + x ) (-3 - x + x ), (1 + x) (-3 - x + x ), (1 + x) (-3 + x ) (-3 - x + x ), -1, 3 - x , -1 - x, -((1 + x) (-3 + x )), 3 + x - x , 
 
              2             2                         2                     2             2
>    -((-3 + x ) (-3 - x + x )), -((1 + x) (-3 - x + x )), -((1 + x) (-3 + x ) (-3 - x + x ))}

In[15]:= DiPrimesE10[S4]                                                                                                                                                                                    

		Primes and Twists

Feasible Primes: {2}
Prime 2^1  <-  (x), splits in K
                         3
Prime 2^3  <-  (1 + x + x ), inert in K

Out[15]= {Null, Null}

In[16]:= FactorIdeal[2,R4]                                                                                                                                                                                  

                2                2    3
Out[16]= {-2 + x , -5 + 3 x + 2 x  - x }

In[17]:= {a1,a2}={-2+x^2,-5+3x+2x^2-x^3};                                                                                                                                                                   

In[18]:= AllTwistsE10[S4,Lpr0,fpr0]                                                                                                                                                                         
All twists:  those with dim'n small enough: 3
All twists:  those with period small enough: 2
All twists:  those with right signature: 2

                2         2 2
Out[18]= {-2 + x , (-2 + x ) }

In[19]:= (* Case associates of a1 *)                                                                                                                                                                        

In[20]:= sUnice1=Select[sU,Sig[QTwist[Lpr0,fpr0,#*a1]]=={1,7}&]                                                                                                                                             

                         2                      2
Out[20]= {(1 + x) (-3 + x ), (1 + x) (-3 - x + x )}

In[21]:= SFlist1=Map[{QTwist[Lpr0,fpr0,#*a1],fpr0}&,sUnice1]                                                                                                                                                

Out[21]= {{{{6, 7, 9, 12, 16, 22, 32, 47}, {7, 6, 7, 9, 12, 16, 22, 32}, {9, 7, 6, 7, 9, 12, 16, 22}, {12, 9, 7, 6, 7, 9, 12, 16}, {16, 12, 9, 7, 6, 7, 9, 12}, {22, 16, 12, 9, 7, 6, 7, 9}, 
 
>      {32, 22, 16, 12, 9, 7, 6, 7}, {47, 32, 22, 16, 12, 9, 7, 6}}, {{0, 0, 0, 0, 0, 0, 0, -1}, {1, 0, 0, 0, 0, 0, 0, 0}, {0, 1, 0, 0, 0, 0, 0, 1}, {0, 0, 1, 0, 0, 0, 0, 1}, {0, 0, 0, 1, 0, 0, 0, 0}, 
 
>      {0, 0, 0, 0, 1, 0, 0, 1}, {0, 0, 0, 0, 0, 1, 0, 1}, {0, 0, 0, 0, 0, 0, 1, 0}}}, 
 
>    {{{-4, -2, -3, -3, -5, -9, -11, -17}, {-2, -4, -2, -3, -3, -5, -9, -11}, {-3, -2, -4, -2, -3, -3, -5, -9}, {-3, -3, -2, -4, -2, -3, -3, -5}, {-5, -3, -3, -2, -4, -2, -3, -3}, 
 
>      {-9, -5, -3, -3, -2, -4, -2, -3}, {-11, -9, -5, -3, -3, -2, -4, -2}, {-17, -11, -9, -5, -3, -3, -2, -4}}, 
 
>     {{0, 0, 0, 0, 0, 0, 0, -1}, {1, 0, 0, 0, 0, 0, 0, 0}, {0, 1, 0, 0, 0, 0, 0, 1}, {0, 0, 1, 0, 0, 0, 0, 1}, {0, 0, 0, 1, 0, 0, 0, 0}, {0, 0, 0, 0, 1, 0, 0, 1}, {0, 0, 0, 0, 0, 1, 0, 1}, 
 
>      {0, 0, 0, 0, 0, 0, 1, 0}}}}

In[22]:= Map[Linf[#[[1]]]&,SFlist1];                                                                                                                                                                        
Parity: 0, Signature: {1, 7}, Glue group: {2, 2}
Parity: 0, Signature: {1, 7}, Glue group: {2, 2}

In[23]:= Map[GluePeriod[#[[1]],#[[2]]]&,SFlist1]                                                                                                                                                            

Out[23]= {2, 2}

In[24]:= Map[GlueQ[#[[1]],2]&,SFlist1]                                                                                                                                                                      

            1          1      1          1
Out[24]= {{{-, 0}, {0, -}}, {{-, 0}, {0, -}}}
            2          2      2          2

In[25]:= I02tw2={{-2,0},{0,-2}}                                                                                                                                                                             

Out[25]= {{-2, 0}, {0, -2}}

In[26]:= cj1=ConjClassesAutGP[I02tw2,2]                                                                                                                                                                     

Out[26]= {{{{-2, 0}, {0, -2}}, {{0, -1}, {-1, 0}}}, {{{-2, 0}, {0, -2}}, {{0, 1}, {-1, 0}}}}

In[27]:= sR=AllGlueSmall[cj1,SFlist1,2];                                                                                                                                                                    
8 isometries are obtained.

In[28]:= Union[Map[Factor[CharacteristicPolynomial[#[[2]],x],Modulus->2]&,sR]]                                                                                                                              

                 4       3    6
Out[28]= {(1 + x)  (1 + x  + x )}

In[29]:= (* Case associates of a1^2 *)                                                                                                                                                                      

In[30]:= sUnice2=Select[sU,Sig[QTwist[Lpr0,fpr0,#*a1^2]]=={1,7}&]                                                                                                                                           

                                2             2
Out[30]= {1 + x, (1 + x) (-3 + x ) (-3 - x + x )}

In[31]:= SFlist2=Map[{QTwist[Lpr0,fpr0,#*a1^2],fpr0}&,sUnice2]                                                                                                                                              

Out[31]= {{{{10, 12, 14, 19, 26, 36, 53, 76}, {12, 10, 12, 14, 19, 26, 36, 53}, {14, 12, 10, 12, 14, 19, 26, 36}, {19, 14, 12, 10, 12, 14, 19, 26}, {26, 19, 14, 12, 10, 12, 14, 19}, 
 
>      {36, 26, 19, 14, 12, 10, 12, 14}, {53, 36, 26, 19, 14, 12, 10, 12}, {76, 53, 36, 26, 19, 14, 12, 10}}, 
 
>     {{0, 0, 0, 0, 0, 0, 0, -1}, {1, 0, 0, 0, 0, 0, 0, 0}, {0, 1, 0, 0, 0, 0, 0, 1}, {0, 0, 1, 0, 0, 0, 0, 1}, {0, 0, 0, 1, 0, 0, 0, 0}, {0, 0, 0, 0, 1, 0, 0, 1}, {0, 0, 0, 0, 0, 1, 0, 1}, 
 
>      {0, 0, 0, 0, 0, 0, 1, 0}}}, {{{-12, -11, -11, -14, -22, -34, -48, -67}, {-11, -12, -11, -11, -14, -22, -34, -48}, {-11, -11, -12, -11, -11, -14, -22, -34}, 
 
>      {-14, -11, -11, -12, -11, -11, -14, -22}, {-22, -14, -11, -11, -12, -11, -11, -14}, {-34, -22, -14, -11, -11, -12, -11, -11}, {-48, -34, -22, -14, -11, -11, -12, -11}, 
 
>      {-67, -48, -34, -22, -14, -11, -11, -12}}, {{0, 0, 0, 0, 0, 0, 0, -1}, {1, 0, 0, 0, 0, 0, 0, 0}, {0, 1, 0, 0, 0, 0, 0, 1}, {0, 0, 1, 0, 0, 0, 0, 1}, {0, 0, 0, 1, 0, 0, 0, 0}, 
 
>      {0, 0, 0, 0, 1, 0, 0, 1}, {0, 0, 0, 0, 0, 1, 0, 1}, {0, 0, 0, 0, 0, 0, 1, 0}}}}

In[32]:= Map[Linf[#[[1]]]&,SFlist2];                                                                                                                                                                        
Parity: 0, Signature: {1, 7}, Glue group: {4, 4}
Parity: 0, Signature: {1, 7}, Glue group: {4, 4}

In[33]:= Map[GluePeriod[#[[1]],#[[2]]]&,SFlist2]                                                                                                                                                            

Out[33]= {4, 4}

In[34]:= I02tw4={{-4,0},{0,-4}}                                                                                                                                                                             

Out[34]= {{-4, 0}, {0, -4}}

In[35]:= Map[GlueQ[#[[1]],2]&,SFlist2]                                                                                                                                                                      

            3  1    1  3      3  1    1  3
Out[35]= {{{-, -}, {-, -}}, {{-, -}, {-, -}}}
            4  2    2  4      4  2    2  4

In[36]:= GlueQ[I02tw4,2]                                                                                                                                                                                    

           3          3
Out[36]= {{-, 0}, {0, -}}
           4          4

In[37]:= cj2=ConjClassesAutGP[I02tw4,4]                                                                                                                                                                     

Out[37]= {{{{-4, 0}, {0, -4}}, {{0, 1}, {-1, 0}}}}

In[38]:= AllGlueZnZn[cj2,SFlist2,4]                                                                                                                                                                         
0 isometries are obtained.

Out[38]= {}

In[39]:= (* thus, this case is impossible. *)                                                                                                                                                               

In[40]:= (* Lemma 9.15 is verified *)                                                                                                                                                                       

In[41]:= E6tw2=-2QE[6]                                                                                                                                                                                      

Out[41]= {{-4, 2, 0, 2, 0, 2}, {2, -4, 2, 0, 0, 0}, {0, 2, -4, 0, 0, 0}, {2, 0, 0, -4, 2, 0}, {0, 0, 0, 2, -4, 0}, {2, 0, 0, 0, 0, -4}}

In[42]:= Linf[E6tw2]                                                                                                                                                                                        
Parity: 0, Signature: {0, 6}, Glue group: {2, 2, 2, 2, 2, 6}

In[43]:= cj3=ConjClassesAutCh[E6tw2,Cyclotomic[9,x]]                                                                                                                                                        

Out[43]= {{{{-4, 2, 0, 2, 0, 2}, {2, -4, 2, 0, 0, 0}, {0, 2, -4, 0, 0, 0}, {2, 0, 0, -4, 2, 0}, {0, 0, 0, 2, -4, 0}, {2, 0, 0, 0, 0, -4}}, 
 
>     {{-1, 0, 1, 0, 1, 2}, {0, 0, 1, -1, 1, 1}, {0, 0, 0, -1, 1, 1}, {-1, 0, 1, 0, 0, 2}, {0, -1, 1, 0, 0, 1}, {-1, 0, 1, 0, 1, 1}}}}

In[44]:= sR=Map[{2#[[1]],#[[2]]}&,sR];                                                                                                                                                                      

In[45]:= Map[OrbDecom[GlueF[#[[1]],#[[2]],2],2]&,cj3]                                                                                                                                                       

Out[45]= {{{1, 0}, {9, 6}, {9, 6}, {9, 6}, {9, 6}, {9, 6}, {9, 6}, {9, 6}}}

In[46]:= allglue=AllGlueIrred[cj3,sR,2];                                                                                                                                                                    
72 isometries are obtained.

In[47]:= PosPairSelect[allglue]                                                                                                                                                                             

Out[47]= {}

In[48]:= (* Lemma 9.16 is verified. *)                                                                                                                                                                      

In[49]:=                                                                                                                                                                                                    


==> anc/tau5.txt <==
Mathematica 10.0 for Mac OS X x86 (64-bit)
Copyright 1988-2014 Wolfram Research, Inc.

In[1]:= (* In this file, we verify Lemmas 9.18, 9.19, 9.20 and Theorem 9.21 in subsection 9.7 of the paper. *)                                                                                              

In[2]:= <<enriques.m                                                                                                                                                                                        

In[3]:= S5=1-x-x^3-x^5+x^6                                                                                                                                                                                  

                 3    5    6
Out[3]= 1 - x - x  - x  + x

In[4]:= SalemFieldInfo[S5]                                                                                                                                                                                  

Out[4]= {1, 1, 1, 1, 5}

In[5]:= (* Thus, the Salem number tau5 is simple and |S5(1)S5(-1)|=5 *)                                                                                                                                     

In[6]:= R5=CxToReal[S5]                                                                                                                                                                                     

                   2    3
Out[6]= 1 - 3 x - x  + x

In[7]:= sU=AllUnits[R5]                                                                                                                                                                                     

                  2              2            2                 2
Out[7]= {1, -2 + x , x, x (-2 + x ), -1, 2 - x , -x, -(x (-2 + x ))}

In[8]:= {L0,f0}={QEuler[S5],Mat[S5]}                                                                                                                                                                        

Out[8]= {{{0, 0, 1, 1, 0, 1}, {0, 0, 0, 1, 1, 0}, {1, 0, 0, 0, 1, 1}, {1, 1, 0, 0, 0, 1}, {0, 1, 1, 0, 0, 0}, {1, 0, 1, 1, 0, 0}}, 
 
>    {{0, 0, 0, 0, 0, -1}, {1, 0, 0, 0, 0, 1}, {0, 1, 0, 0, 0, 0}, {0, 0, 1, 0, 0, 1}, {0, 0, 0, 1, 0, 0}, {0, 0, 0, 0, 1, 1}}}

In[9]:= Linf[L0]                                                                                                                                                                                            
Parity: 0, Signature: {3, 3}, Glue group: {5}

In[10]:= DiPrimesE10[S5]                                                                                                                                                                                    

		Primes and Twists

Feasible Primes: {2, 5}
Prime 2^1  <-  (1 + x), inert in K
                           2
Prime 5^2  <-  (3 + 2 x + x ), inert in K
Prime 5^1  <-  (2 + x), splits in K

Out[10]= {Null, Null, Null}

In[11]:= FactorIdeal[2,R5]                                                                                                                                                                                  

                    2
Out[11]= {-2 - x + x }

In[12]:= FactorIdeal[5,R5]                                                                                                                                                                                  

                     2            2
Out[12]= {4 + x - 2 x , -1 - x + x }

In[13]:= alltw=AllTwistsE10[S5]                                                                                                                                                                             
All twists:  those with dim'n small enough: 5
All twists:  those with period small enough: 1
All twists:  those with right signature: 1

                    2
Out[13]= {-2 - x + x }

In[14]:= a1=-2-x+x^2                                                                                                                                                                                        

                   2
Out[14]= -2 - x + x

In[15]:= (* Case 1) twist by a unit  *)                                                                                                                                                                     

In[16]:= sUnice1=Select[sU,Sig[QTwist[L0,f0,#]]=={1,5}&]                                                                                                                                                    

                  2
Out[16]= {x, 2 - x }

In[17]:= SFlist1=Map[{QTwist[L0,f0,#],f0}&,sUnice1]                                                                                                                                                         

Out[17]= {{{{0, 1, 1, 1, 2, 2}, {1, 0, 1, 1, 1, 2}, {1, 1, 0, 1, 1, 1}, {1, 1, 1, 0, 1, 1}, {2, 1, 1, 1, 0, 1}, {2, 2, 1, 1, 1, 0}}, 
 
>     {{0, 0, 0, 0, 0, -1}, {1, 0, 0, 0, 0, 1}, {0, 1, 0, 0, 0, 0}, {0, 0, 1, 0, 0, 1}, {0, 0, 0, 1, 0, 0}, {0, 0, 0, 0, 1, 1}}}, 
 
>    {{{-2, -1, 0, -1, -3, -4}, {-1, -2, -1, 0, -1, -3}, {0, -1, -2, -1, 0, -1}, {-1, 0, -1, -2, -1, 0}, {-3, -1, 0, -1, -2, -1}, {-4, -3, -1, 0, -1, -2}}, 
 
>     {{0, 0, 0, 0, 0, -1}, {1, 0, 0, 0, 0, 1}, {0, 1, 0, 0, 0, 0}, {0, 0, 1, 0, 0, 1}, {0, 0, 0, 1, 0, 0}, {0, 0, 0, 0, 1, 1}}}}

In[18]:= Map[Linf[#[[1]]]&,SFlist1];                                                                                                                                                                        
Parity: 0, Signature: {1, 5}, Glue group: {5}
Parity: 0, Signature: {1, 5}, Glue group: {5}

In[19]:= Map[GluePeriod[#[[1]],#[[2]]]&,SFlist1]                                                                                                                                                            

Out[19]= {2, 2}

In[20]:= A4=-QA[4]                                                                                                                                                                                          

Out[20]= {{-2, 1, 0, 0}, {1, -2, 1, 0}, {0, 1, -2, 1}, {0, 0, 1, -2}}

In[21]:= Linf[A4]                                                                                                                                                                                           
Parity: 0, Signature: {0, 4}, Glue group: {5}

In[22]:= cj1=ConjClassesAutGP[A4,2]                                                                                                                                                                         

Out[22]= {{{{-2, 1, 0, 0}, {1, -2, 1, 0}, {0, 1, -2, 1}, {0, 0, 1, -2}}, {{-1, 0, 0, 0}, {0, -1, 0, 0}, {0, 0, -1, 0}, {0, 0, 0, -1}}}, 
 
>    {{{-2, 1, 0, 0}, {1, -2, 1, 0}, {0, 1, -2, 1}, {0, 0, 1, -2}}, {{-1, 0, 0, 0}, {0, -1, 0, 0}, {0, -1, 0, 1}, {0, -1, 1, 0}}}, 
 
>    {{{-2, 1, 0, 0}, {1, -2, 1, 0}, {0, 1, -2, 1}, {0, 0, 1, -2}}, {{0, 0, 0, 1}, {0, 1, -1, 1}, {1, 0, -1, 1}, {1, 0, 0, 0}}}, 
 
>    {{{-2, 1, 0, 0}, {1, -2, 1, 0}, {0, 1, -2, 1}, {0, 0, 1, -2}}, {{0, 1, -1, 0}, {-1, 1, -1, 0}, {-1, 1, 0, -1}, {0, 0, 0, -1}}}, 
 
>    {{{-2, 1, 0, 0}, {1, -2, 1, 0}, {0, 1, -2, 1}, {0, 0, 1, -2}}, {{-1, 0, 0, 0}, {-1, 0, 1, -1}, {-1, 1, 0, -1}, {-1, 1, 0, 0}}}, 
 
>    {{{-2, 1, 0, 0}, {1, -2, 1, 0}, {0, 1, -2, 1}, {0, 0, 1, -2}}, {{0, 0, 1, -1}, {-1, 0, 1, -1}, {-1, 0, 1, 0}, {0, -1, 1, 0}}}, 
 
>    {{{-2, 1, 0, 0}, {1, -2, 1, 0}, {0, 1, -2, 1}, {0, 0, 1, -2}}, {{0, 1, -1, 0}, {0, 1, -1, 1}, {0, 1, 0, 0}, {1, 0, 0, 0}}}}

In[23]:= sR1=AllGlueSmall[cj1,SFlist1,5];                                                                                                                                                                   
28 isometries are obtained.

In[24]:= (* Case 2) twist by associates of a1 *)                                                                                                                                                            

In[25]:= sUnice2=Select[sU,Sig[QTwist[L0,f0,#*a1]]=={1,5}&]                                                                                                                                                 

                   2
Out[25]= {x (-2 + x ), -1}

In[26]:= SFlist2=Map[{QTwist[L0,f0,#*a1],f0}&,sUnice2]                                                                                                                                                      

Out[26]= {{{{0, 1, 2, 2, 2, 3}, {1, 0, 1, 2, 2, 2}, {2, 1, 0, 1, 2, 2}, {2, 2, 1, 0, 1, 2}, {2, 2, 2, 1, 0, 1}, {3, 2, 2, 2, 1, 0}}, 
 
>     {{0, 0, 0, 0, 0, -1}, {1, 0, 0, 0, 0, 1}, {0, 1, 0, 0, 0, 0}, {0, 0, 1, 0, 0, 1}, {0, 0, 0, 1, 0, 0}, {0, 0, 0, 0, 1, 1}}}, 
 
>    {{{-2, 0, 1, 0, -1, -2}, {0, -2, 0, 1, 0, -1}, {1, 0, -2, 0, 1, 0}, {0, 1, 0, -2, 0, 1}, {-1, 0, 1, 0, -2, 0}, {-2, -1, 0, 1, 0, -2}}, 
 
>     {{0, 0, 0, 0, 0, -1}, {1, 0, 0, 0, 0, 1}, {0, 1, 0, 0, 0, 0}, {0, 0, 1, 0, 0, 1}, {0, 0, 0, 1, 0, 0}, {0, 0, 0, 0, 1, 1}}}}

In[27]:= Map[Linf[#[[1]]]&,SFlist2];                                                                                                                                                                        
Parity: 0, Signature: {1, 5}, Glue group: {2, 10}
Parity: 0, Signature: {1, 5}, Glue group: {2, 10}

In[28]:= Map[GluePeriod[#[[1]],#[[2]]]&,SFlist2]                                                                                                                                                            

Out[28]= {6, 6}

In[29]:= M={{-4, 15, -2, -6}, {15, -58, 9, 23}, {-2, 9, -4, -2}, {-6, 23, -2, -12}};                                                                                                                        

In[30]:= Linf[M]                                                                                                                                                                                            
Parity: 0, Signature: {0, 4}, Glue group: {2, 10}

In[31]:= RepOfGenus[M];                                                                                                                                                                                     
The genus of this negative definite even lattice contains exactly 1  class(es)! 
 Representative No.1
 Gram matrix: 
-2   0    0    -1

0    -2   0    1

0    0    -2   -1

-1   1    -1   -4
 this representative has roots? True




In[32]:= cj2=ConjClassesAutGP[M,6]                                                                                                                                                                          

Out[32]= {{{{-4, 15, -2, -6}, {15, -58, 9, 23}, {-2, 9, -4, -2}, {-6, 23, -2, -12}}, {{1, -2, 3, 0}, {1, -3, 1, 1}, {1, -3, 0, 2}, {1, -3, 0, 1}}}, 
 
>    {{{-4, 15, -2, -6}, {15, -58, 9, 23}, {-2, 9, -4, -2}, {-6, 23, -2, -12}}, {{-2, 10, 0, -9}, {0, 1, 0, -2}, {0, 1, -1, -1}, {1, -3, 0, 1}}}}

In[33]:= sR2t=AllGlueIrred[cj2,SFlist2,2];                                                                                                                                                                  
12 isometries are obtained.

In[34]:= sR2=Join@@Map[GlueSelfAll[#[[1]],#[[2]],5]&,sR2t];                                                                                                                                                 

In[35]:= Length[sR2]                                                                                                                                                                                        

Out[35]= 24

In[36]:= sR=Union[sR1,sR2];                                                                                                                                                                                 

In[37]:= Length[sR]                                                                                                                                                                                         

Out[37]= 52

In[38]:= Union[Map[Factor[CharacteristicPolynomial[#[[2]],x],Modulus->2]&,sR]]                                                                                                                              

                 4           2 3         2           2 4            2 3           2    3    4
Out[38]= {(1 + x)  (1 + x + x ) , (1 + x)  (1 + x + x ) , (1 + x + x )  (1 + x + x  + x  + x )}

In[39]:= (* Lemma 9.18 is verified.*)                                                                                                                                                                       

In[40]:= L1=2DirSum[QA[2],DirSum[-QA[2],-QA[2]]]                                                                                                                                                            

Out[40]= {{4, -2, 0, 0, 0, 0}, {-2, 4, 0, 0, 0, 0}, {0, 0, -4, 2, 0, 0}, {0, 0, 2, -4, 0, 0}, {0, 0, 0, 0, -4, 2}, {0, 0, 0, 0, 2, -4}}

In[41]:= Linf[L1]                                                                                                                                                                                           
Parity: 0, Signature: {2, 4}, Glue group: {2, 2, 2, 6, 6, 6}

In[42]:= L2={{-4, 2, 0, 0, 0, 0}, {2, -4, 0, 0, 0, 0}, {0, 0, -2, 0, -1, -1}, {0, 0, 0, -2, -1, -1}, {0, 0, -1, -1, -4, -1}, {0, 0, -1, -1, -1, -4}};                                                       

In[43]:= Linf[L2]                                                                                                                                                                                           
Parity: 0, Signature: {0, 6}, Glue group: {2, 6, 6, 6}

In[44]:= gl=GluePartial[L1, IdentityMatrix[6], L2, IdentityMatrix[6], 3, -1+x];                                                                                                                             

In[45]:= Length[gl]                                                                                                                                                                                         

Out[45]= 48

In[46]:= Linf[gl[[1,1]]]                                                                                                                                                                                    
Parity: 0, Signature: {2, 10}, Glue group: {2, 2, 2, 2, 2, 2, 2, 2, 2, 2}

In[47]:= MatrixForm[GlueQ[gl[[1,1]],2]]                                                                                                                                                                     

Out[47]//MatrixForm=     1   1               1
                         -   -               -
                     0   2   2   0   0   0   2   0   0   0

                     1                       1
                     -                       -
                     2   0   0   0   0   0   2   0   0   0

                     1
                     -
                     2   0   0   0   0   0   0   0   0   0

                                         1
                                         -
                     0   0   0   0   0   2   0   0   0   0

                                                 1   1   1
                                                 -   -   -
                     0   0   0   0   0   0   0   2   2   2

                                 1
                                 -
                     0   0   0   2   0   0   0   0   0   0

                     1   1
                     -   -
                     2   2   0   0   0   0   0   0   0   0

                                     1               1   1
                                     -               -   -
                     0   0   0   0   2   0   0   0   2   2

                                     1           1       1
                                     -           -       -
                     0   0   0   0   2   0   0   2   0   2

                                     1           1   1
                                     -           -   -
                     0   0   0   0   2   0   0   2   2   0

In[48]:= (* thus, L1 and L2 can glue to U+E_{10}(2) along (F_3)^3 *)                                                                                                                                        

In[49]:= RepOfGenus[L2];                                                                                                                                                                                    
The genus of this negative definite even lattice contains exactly 1  class(es)! 
 Representative No.1
 Gram matrix: 
-2   0    -1   -1   0    0

0    -2   -1   -1   0    0

-1   -1   -4   -1   0    0

-1   -1   -1   -4   0    0

0    0    0    0    -4   2

0    0    0    0    2    -4
 this representative has roots? True




In[50]:= (* case i) of Lemma 9.19, when k=3, the fact that L2 has roots is verified. *)                                                                                                                     

In[51]:= E6=-QE[6]                                                                                                                                                                                          

Out[51]= {{-2, 1, 0, 1, 0, 1}, {1, -2, 1, 0, 0, 0}, {0, 1, -2, 0, 0, 0}, {1, 0, 0, -2, 1, 0}, {0, 0, 0, 1, -2, 0}, {1, 0, 0, 0, 0, -2}}

In[52]:= Linf[E6]                                                                                                                                                                                           
Parity: 0, Signature: {0, 6}, Glue group: {3}

In[53]:= RepOfGenus[E6];                                                                                                                                                                                    
The genus of this negative definite even lattice contains exactly 1  class(es)! 
 Representative No.1
 Gram matrix: 
-2   0    -1   1    -1   -1

0    -2   -1   1    0    -1

-1   -1   -2   1    -1   -1

1    1    1    -2   1    1

-1   0    -1   1    -2   -1

-1   -1   -1   1    -1   -2
 this representative has roots? True




In[54]:= A2A2A2=-DirSum[QA[2],DirSum[QA[2],QA[2]]]                                                                                                                                                          

Out[54]= {{-2, 1, 0, 0, 0, 0}, {1, -2, 0, 0, 0, 0}, {0, 0, -2, 1, 0, 0}, {0, 0, 1, -2, 0, 0}, {0, 0, 0, 0, -2, 1}, {0, 0, 0, 0, 1, -2}}

In[55]:= Linf[A2A2A2]                                                                                                                                                                                       
Parity: 0, Signature: {0, 6}, Glue group: {3, 3, 3}

In[56]:= RepOfGenus[A2A2A2];                                                                                                                                                                                
The genus of this negative definite even lattice contains exactly 1  class(es)! 
 Representative No.1
 Gram matrix: 
-2   0    0    0    0    1

0    -2   0    0    1    0

0    0    -2   1    0    0

0    0    1    -2   0    0

0    1    0    0    -2   0

1    0    0    0    0    -2
 this representative has roots? True




In[57]:= (* case ii) of Lemma 9.19  is verified. *)                                                                                                                                                         

In[58]:= L1=2DirSum[QA[2],A2A2A2]                                                                                                                                                                           

Out[58]= {{4, -2, 0, 0, 0, 0, 0, 0}, {-2, 4, 0, 0, 0, 0, 0, 0}, {0, 0, -4, 2, 0, 0, 0, 0}, {0, 0, 2, -4, 0, 0, 0, 0}, {0, 0, 0, 0, -4, 2, 0, 0}, {0, 0, 0, 0, 2, -4, 0, 0}, {0, 0, 0, 0, 0, 0, -4, 2}, 
 
>    {0, 0, 0, 0, 0, 0, 2, -4}}

In[59]:= Linf[L1]                                                                                                                                                                                           
Parity: 0, Signature: {2, 6}, Glue group: {2, 2, 2, 2, 6, 6, 6, 6}

In[60]:= D4tw3=-3QD[4]                                                                                                                                                                                      

Out[60]= {{-6, 0, 3, 0}, {0, -6, 3, 0}, {3, 3, -6, 3}, {0, 0, 3, -6}}

In[61]:= Linf[D4tw3]                                                                                                                                                                                        
Parity: 0, Signature: {0, 4}, Glue group: {3, 3, 6, 6}

In[62]:= (* compute how many elements in G(L1)_3 is of self intersection 0 (here 0 is viewed as an element in Q/Z) *)                                                                                       

In[63]:= GlueQValue[GlueQ[L1,3],3,0]                                                                                                                                                                        

Out[63]= {21, {{0, 0, 0, 0}, {0, 1, 1, 1}, {0, 1, 1, 2}, {0, 1, 2, 1}, {0, 1, 2, 2}, {0, 2, 1, 1}, {0, 2, 1, 2}, {0, 2, 2, 1}, {0, 2, 2, 2}, {1, 0, 0, 1}, {1, 0, 0, 2}, {1, 0, 1, 0}, {1, 0, 2, 0}, 
 
>     {1, 1, 0, 0}, {1, 2, 0, 0}, {2, 0, 0, 1}, {2, 0, 0, 2}, {2, 0, 1, 0}, {2, 0, 2, 0}, {2, 1, 0, 0}, {2, 2, 0, 0}}}

In[64]:= (* the anwser is 21 *)                                                                                                                                                                             

In[65]:= (* compute how many elements in G(D4tw3)_3 is of self intersection 0 (here 0 is viewed as an element in Q/Z) *)                                                                                    

In[66]:= GlueQValue[GlueQ[D4tw3,3],3,0]                                                                                                                                                                     

Out[66]= {33, {{0, 0, 0, 0}, {0, 0, 1, 1}, {0, 0, 1, 2}, {0, 0, 2, 1}, {0, 0, 2, 2}, {0, 1, 0, 1}, {0, 1, 1, 0}, {0, 1, 1, 2}, {0, 1, 2, 0}, {0, 1, 2, 2}, {0, 2, 0, 2}, {0, 2, 1, 0}, {0, 2, 1, 1}, 
 
>     {0, 2, 2, 0}, {0, 2, 2, 1}, {1, 0, 2, 0}, {1, 0, 2, 1}, {1, 1, 0, 1}, {1, 1, 0, 2}, {1, 1, 1, 1}, {1, 1, 1, 2}, {1, 1, 2, 0}, {1, 2, 0, 1}, {1, 2, 1, 1}, {2, 0, 1, 0}, {2, 0, 1, 2}, {2, 1, 0, 2}, 
 
>     {2, 1, 2, 2}, {2, 2, 0, 1}, {2, 2, 0, 2}, {2, 2, 1, 0}, {2, 2, 2, 1}, {2, 2, 2, 2}}}

In[67]:= (* the anwser is 33 *)                                                                                                                                                                             

In[68]:= (* thus, L1 and D4tw3 can not glue to U+E_{10}(2) along (F_3)^4 *)                                                                                                                                 

In[69]:= (* case i) of Lemma 9.20, the fact that k=4 is impossible is verified. *)                                                                                                                          

In[70]:= E6A2=DirSum[-QE[6],-QA[2]]                                                                                                                                                                         

Out[70]= {{-2, 1, 0, 1, 0, 1, 0, 0}, {1, -2, 1, 0, 0, 0, 0, 0}, {0, 1, -2, 0, 0, 0, 0, 0}, {1, 0, 0, -2, 1, 0, 0, 0}, {0, 0, 0, 1, -2, 0, 0, 0}, {1, 0, 0, 0, 0, -2, 0, 0}, {0, 0, 0, 0, 0, 0, -2, 1}, 
 
>    {0, 0, 0, 0, 0, 0, 1, -2}}

In[71]:= Linf[E6A2]                                                                                                                                                                                         
Parity: 0, Signature: {0, 8}, Glue group: {3, 3}

In[72]:= RepOfGenus[E6A2];                                                                                                                                                                                  
The genus of this negative definite even lattice contains exactly 1  class(es)! 
 Representative No.1
 Gram matrix: 
-2   0    0    0    0    0    0    1

0    -2   -1   0    1    1    -1   0

0    -1   -2   -1   1    1    -1   0

0    0    -1   -2   1    0    -1   0

0    1    1    1    -2   0    1    0

0    1    1    0    0    -2   1    0

0    -1   -1   -1   1    1    -2   0

1    0    0    0    0    0    0    -2
 this representative has roots? True




In[73]:= A2A2A2A2=DirSum[-QA[2],A2A2A2]                                                                                                                                                                     

Out[73]= {{-2, 1, 0, 0, 0, 0, 0, 0}, {1, -2, 0, 0, 0, 0, 0, 0}, {0, 0, -2, 1, 0, 0, 0, 0}, {0, 0, 1, -2, 0, 0, 0, 0}, {0, 0, 0, 0, -2, 1, 0, 0}, {0, 0, 0, 0, 1, -2, 0, 0}, {0, 0, 0, 0, 0, 0, -2, 1}, 
 
>    {0, 0, 0, 0, 0, 0, 1, -2}}

In[74]:= Linf[A2A2A2A2]                                                                                                                                                                                     
Parity: 0, Signature: {0, 8}, Glue group: {3, 3, 3, 3}

In[75]:= RepOfGenus[A2A2A2A2];                                                                                                                                                                              
The genus of this negative definite even lattice contains exactly 2  class(es)! 
 Representative No.1
 Gram matrix: 
-2   0    0    1    0    0    0    0

0    -2   1    0    0    0    0    0

0    1    -2   0    0    0    0    0

1    0    0    -2   0    0    0    0

0    0    0    0    -2   1    0    0

0    0    0    0    1    -2   0    0

0    0    0    0    0    0    -2   1

0    0    0    0    0    0    1    -2
 this representative has roots? True



 Representative No.2
 Gram matrix: 
-2   -1   -1   -1   -1   1    1    -1

-1   -2   -1   -1   -1   1    0    -1

-1   -1   -2   0    -1   1    0    0

-1   -1   0    -2   0    1    0    -1

-1   -1   -1   0    -4   -1   2    -2

1    1    1    1    -1   -4   0    -1

1    0    0    0    2    0    -4   2

-1   -1   0    -1   -2   -1   2    -4
 this representative has roots? True




In[76]:= Mpr={{-2,-1,0,-1,0,1,-1,1},{-1,-2,-1,-1,0,1,-1,0},{0,-1,-2,-1,0,0,0,0},{-1,-1,-1,-2,1,1,-1,1},{0,0,0,1,-4,-2,2,-2},{1,1,0,1,-2,-4,1,-2},{-1,-1,0,-1,2,1,-4,2},{1,0,0,1,-2,-2,2,-4}};               

In[77]:= Linf[Mpr]                                                                                                                                                                                          
Parity: 0, Signature: {0, 8}, Glue group: {3, 3, 3, 3}

In[78]:= Length[ConjClassesAut[A2A2A2A2]]                                                                                                                                                                   

Out[78]= 315

In[79]:= Length[ConjClassesAut[Mpr]]                                                                                                                                                                        

Out[79]= 215

In[80]:= (* thus, A2A2A2A2 and Mpr are in the same genus but not isometric. *)                                                                                                                              

In[81]:= (* case ii) of Lemma 9.20 is verified. *)                                                                                                                                                          

In[82]:= sR=Map[{2#[[1]],#[[2]]}&,sR];                                                                                                                                                                      

In[83]:= sR4=Select[sR,Factor[CharacteristicPolynomial[#[[2]],x],Modulus->2]==Factor[(1+x)^2(1+x+x^2)^4,Modulus->2]&];                                                                                      

In[84]:= Length[sR4]                                                                                                                                                                                        

Out[84]= 32

In[85]:= sR3=Complement[sR,sR4];                                                                                                                                                                            

In[86]:= Length[sR3]                                                                                                                                                                                        

Out[86]= 20

In[87]:= (* Case i) of Theorem 9.21 *)                                                                                                                                                                      

In[88]:= L1=-2QE[6]                                                                                                                                                                                         

Out[88]= {{-4, 2, 0, 2, 0, 2}, {2, -4, 2, 0, 0, 0}, {0, 2, -4, 0, 0, 0}, {2, 0, 0, -4, 2, 0}, {0, 0, 0, 2, -4, 0}, {2, 0, 0, 0, 0, -4}}

In[89]:= Linf[L1]                                                                                                                                                                                           
Parity: 0, Signature: {0, 6}, Glue group: {2, 2, 2, 2, 2, 6}

In[90]:= (* conjugacy classes [f] in O(L1) such that the mod 2 reduction of characteristic polynomial of f is (1+x+x^2)^3 *)                                                                                

In[91]:= cj3=ConjClassesAutCh[L1,(1+x+x^2)^3,2]                                                                                                                                                             

Out[91]= {{{{-4, 2, 0, 2, 0, 2}, {2, -4, 2, 0, 0, 0}, {0, 2, -4, 0, 0, 0}, {2, 0, 0, -4, 2, 0}, {0, 0, 0, 2, -4, 0}, {2, 0, 0, 0, 0, -4}}, 
 
>     {{-2, 2, -1, -1, 2, 1}, {-1, 1, -1, -1, 1, 1}, {-1, 1, -1, 0, 0, 1}, {-1, 2, -1, -1, 1, 0}, {-1, 1, 0, 0, 0, 0}, {-1, 1, -1, 0, 1, 0}}}, 
 
>    {{{-4, 2, 0, 2, 0, 2}, {2, -4, 2, 0, 0, 0}, {0, 2, -4, 0, 0, 0}, {2, 0, 0, -4, 2, 0}, {0, 0, 0, 2, -4, 0}, {2, 0, 0, 0, 0, -4}}, 
 
>     {{2, -2, 1, 1, -2, -1}, {1, -1, 1, 1, -1, -1}, {1, -1, 1, 0, 0, -1}, {1, -2, 1, 1, -1, 0}, {1, -1, 0, 0, 0, 0}, {1, -1, 1, 0, -1, 0}}}, 
 
>    {{{-4, 2, 0, 2, 0, 2}, {2, -4, 2, 0, 0, 0}, {0, 2, -4, 0, 0, 0}, {2, 0, 0, -4, 2, 0}, {0, 0, 0, 2, -4, 0}, {2, 0, 0, 0, 0, -4}}, 
 
>     {{-2, 2, -2, 1, 0, 2}, {-1, 2, -2, 0, 0, 1}, {0, 1, -1, 0, 0, 0}, {-2, 2, -1, 1, 0, 1}, {-1, 1, -1, 1, 0, 0}, {-1, 1, -1, 0, 1, 1}}}, 
 
>    {{{-4, 2, 0, 2, 0, 2}, {2, -4, 2, 0, 0, 0}, {0, 2, -4, 0, 0, 0}, {2, 0, 0, -4, 2, 0}, {0, 0, 0, 2, -4, 0}, {2, 0, 0, 0, 0, -4}}, 
 
>     {{2, -2, 2, -1, 0, -2}, {1, -2, 2, 0, 0, -1}, {0, -1, 1, 0, 0, 0}, {2, -2, 1, -1, 0, -1}, {1, -1, 1, -1, 0, 0}, {1, -1, 1, 0, -1, -1}}}, 
 
>    {{{-4, 2, 0, 2, 0, 2}, {2, -4, 2, 0, 0, 0}, {0, 2, -4, 0, 0, 0}, {2, 0, 0, -4, 2, 0}, {0, 0, 0, 2, -4, 0}, {2, 0, 0, 0, 0, -4}}, 
 
>     {{0, -2, 1, -1, 2, 2}, {0, -2, 1, 0, 1, 1}, {0, -1, 0, 0, 0, 1}, {0, -1, 0, -1, 2, 1}, {-1, 0, 0, 0, 1, 1}, {0, -1, 0, 0, 1, 1}}}, 
 
>    {{{-4, 2, 0, 2, 0, 2}, {2, -4, 2, 0, 0, 0}, {0, 2, -4, 0, 0, 0}, {2, 0, 0, -4, 2, 0}, {0, 0, 0, 2, -4, 0}, {2, 0, 0, 0, 0, -4}}, 
 
>     {{0, 2, -1, 1, -2, -2}, {0, 2, -1, 0, -1, -1}, {0, 1, 0, 0, 0, -1}, {0, 1, 0, 1, -2, -1}, {1, 0, 0, 0, -1, -1}, {0, 1, 0, 0, -1, -1}}}}

In[92]:= Union[Map[OrbDecom[DecomLoc[#[[1]],#[[2]],2,(1+x+x^2)^3][[3]],2]&,sR3]]                                                                                                                            

Out[92]= {{{1, 0}, {3, 2}, {6, 4}, {6, 4}, {12, 6}, {12, 6}, {12, 6}, {12, 6}}}

In[93]:= cj3nice=Select[cj3,GluePeriod[#[[1]],#[[2]],2]==12&]                                                                                                                                               

Out[93]= {{{{-4, 2, 0, 2, 0, 2}, {2, -4, 2, 0, 0, 0}, {0, 2, -4, 0, 0, 0}, {2, 0, 0, -4, 2, 0}, {0, 0, 0, 2, -4, 0}, {2, 0, 0, 0, 0, -4}}, 
 
>     {{0, -2, 1, -1, 2, 2}, {0, -2, 1, 0, 1, 1}, {0, -1, 0, 0, 0, 1}, {0, -1, 0, -1, 2, 1}, {-1, 0, 0, 0, 1, 1}, {0, -1, 0, 0, 1, 1}}}, 
 
>    {{{-4, 2, 0, 2, 0, 2}, {2, -4, 2, 0, 0, 0}, {0, 2, -4, 0, 0, 0}, {2, 0, 0, -4, 2, 0}, {0, 0, 0, 2, -4, 0}, {2, 0, 0, 0, 0, -4}}, 
 
>     {{0, 2, -1, 1, -2, -2}, {0, 2, -1, 0, -1, -1}, {0, 1, 0, 0, 0, -1}, {0, 1, 0, 1, -2, -1}, {1, 0, 0, 0, -1, -1}, {0, 1, 0, 0, -1, -1}}}}

In[94]:= allglue1=AllGlueIrred[cj3nice,sR3,2];                                                                                                                                                              
480 isometries are obtained.

In[95]:= PosPairSelect[allglue1]                                                                                                                                                                            

Out[95]= {}

In[96]:= (* thus, case i) is verified. *)                                                                                                                                                                   

In[97]:= (* Case ii) L1=(A_2(2))^3 *)                                                                                                                                                                       

In[98]:= L1=2A2A2A2                                                                                                                                                                                         

Out[98]= {{-4, 2, 0, 0, 0, 0}, {2, -4, 0, 0, 0, 0}, {0, 0, -4, 2, 0, 0}, {0, 0, 2, -4, 0, 0}, {0, 0, 0, 0, -4, 2}, {0, 0, 0, 0, 2, -4}}

In[99]:= Linf[L1]                                                                                                                                                                                           
Parity: 0, Signature: {0, 6}, Glue group: {2, 2, 2, 6, 6, 6}

In[100]:= cj4=ConjClassesAutCh[L1,(1+x+x^2)^3,2];                                                                                                                                                           

In[101]:= cj4nice=Select[cj4,GluePeriod[#[[1]],#[[2]],2]==12&]                                                                                                                                              

Out[101]= {}

In[102]:= (* thus, this case is impossible. *)                                                                                                                                                              

In[103]:= (* Case iv) L1=E_6(2)+A_2(2) *)                                                                                                                                                                   

In[104]:= L1=2E6A2                                                                                                                                                                                          

Out[104]= {{-4, 2, 0, 2, 0, 2, 0, 0}, {2, -4, 2, 0, 0, 0, 0, 0}, {0, 2, -4, 0, 0, 0, 0, 0}, {2, 0, 0, -4, 2, 0, 0, 0}, {0, 0, 0, 2, -4, 0, 0, 0}, {2, 0, 0, 0, 0, -4, 0, 0}, {0, 0, 0, 0, 0, 0, -4, 2}, 
 
>    {0, 0, 0, 0, 0, 0, 2, -4}}

In[105]:= Linf[L1]                                                                                                                                                                                          
Parity: 0, Signature: {0, 8}, Glue group: {2, 2, 2, 2, 2, 2, 6, 6}

In[106]:= Union[Map[OrbDecom[DecomLoc[#[[1]],#[[2]],2,(1+x+x^2)^4][[3]],2]&,sR4]]                                                                                                                           

Out[106]= {{{1, 0}, {3, 2}, {6, 4}, {6, 4}, {12, 6}, {12, 6}, {12, 6}, {12, 6}, {12, 8}, {12, 8}, {12, 8}, {12, 8}, {12, 8}, {12, 8}, {12, 8}, {12, 8}, {12, 8}, {12, 8}, {12, 8}, {12, 8}, {12, 8}, 
 
>     {12, 8}, {12, 8}, {12, 8}}, {{1, 0}, {3, 2}, {3, 2}, {3, 2}, {3, 2}, {3, 2}, {6, 4}, {6, 4}, {6, 4}, {6, 4}, {6, 4}, {6, 4}, {6, 4}, {6, 4}, {12, 6}, {12, 6}, {12, 6}, {12, 6}, {12, 6}, {12, 6}, 
 
>     {12, 6}, {12, 6}, {12, 6}, {12, 6}, {12, 6}, {12, 6}, {12, 6}, {12, 6}, {12, 6}, {12, 6}}}

In[107]:= cj5=ConjClassesAutCh[L1,(1+x+x^2)^4,2];                                                                                                                                                           

In[108]:= cj5nice=Select[cj5,GluePeriod[#[[1]],#[[2]],2]==12&]                                                                                                                                              

Out[108]= {{{{-4, 2, 0, 2, 0, 2, 0, 0}, {2, -4, 2, 0, 0, 0, 0, 0}, {0, 2, -4, 0, 0, 0, 0, 0}, {2, 0, 0, -4, 2, 0, 0, 0}, {0, 0, 0, 2, -4, 0, 0, 0}, {2, 0, 0, 0, 0, -4, 0, 0}, {0, 0, 0, 0, 0, 0, -4, 2}, 
 
>      {0, 0, 0, 0, 0, 0, 2, -4}}, {{-2, 0, 1, 1, -1, 3, 0, 0}, {-2, 1, 0, 1, -1, 2, 0, 0}, {-1, 1, 0, 0, 0, 1, 0, 0}, {-1, 0, 0, 1, -1, 2, 0, 0}, {-1, 0, 0, 1, 0, 1, 0, 0}, {-1, 0, 1, 1, -1, 1, 0, 0}, 
 
>      {0, 0, 0, 0, 0, 0, 0, -1}, {0, 0, 0, 0, 0, 0, 1, -1}}}, {{{-4, 2, 0, 2, 0, 2, 0, 0}, {2, -4, 2, 0, 0, 0, 0, 0}, {0, 2, -4, 0, 0, 0, 0, 0}, {2, 0, 0, -4, 2, 0, 0, 0}, {0, 0, 0, 2, -4, 0, 0, 0}, 
 
>      {2, 0, 0, 0, 0, -4, 0, 0}, {0, 0, 0, 0, 0, 0, -4, 2}, {0, 0, 0, 0, 0, 0, 2, -4}}, 
 
>     {{2, 0, -1, -1, 1, -3, 0, 0}, {2, -1, 0, -1, 1, -2, 0, 0}, {1, -1, 0, 0, 0, -1, 0, 0}, {1, 0, 0, -1, 1, -2, 0, 0}, {1, 0, 0, -1, 0, -1, 0, 0}, {1, 0, -1, -1, 1, -1, 0, 0}, 
 
>      {0, 0, 0, 0, 0, 0, 0, -1}, {0, 0, 0, 0, 0, 0, 1, -1}}}, {{{-4, 2, 0, 2, 0, 2, 0, 0}, {2, -4, 2, 0, 0, 0, 0, 0}, {0, 2, -4, 0, 0, 0, 0, 0}, {2, 0, 0, -4, 2, 0, 0, 0}, {0, 0, 0, 2, -4, 0, 0, 0}, 
 
>      {2, 0, 0, 0, 0, -4, 0, 0}, {0, 0, 0, 0, 0, 0, -4, 2}, {0, 0, 0, 0, 0, 0, 2, -4}}, 
 
>     {{-2, 0, 1, 1, -1, 3, 0, 0}, {-2, 1, 0, 1, -1, 2, 0, 0}, {-1, 1, 0, 0, 0, 1, 0, 0}, {-1, 0, 0, 1, -1, 2, 0, 0}, {-1, 0, 0, 1, 0, 1, 0, 0}, {-1, 0, 1, 1, -1, 1, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 1}, 
 
>      {0, 0, 0, 0, 0, 0, -1, 1}}}, {{{-4, 2, 0, 2, 0, 2, 0, 0}, {2, -4, 2, 0, 0, 0, 0, 0}, {0, 2, -4, 0, 0, 0, 0, 0}, {2, 0, 0, -4, 2, 0, 0, 0}, {0, 0, 0, 2, -4, 0, 0, 0}, {2, 0, 0, 0, 0, -4, 0, 0}, 
 
>      {0, 0, 0, 0, 0, 0, -4, 2}, {0, 0, 0, 0, 0, 0, 2, -4}}, {{2, 0, -1, -1, 1, -3, 0, 0}, {2, -1, 0, -1, 1, -2, 0, 0}, {1, -1, 0, 0, 0, -1, 0, 0}, {1, 0, 0, -1, 1, -2, 0, 0}, 
 
>      {1, 0, 0, -1, 0, -1, 0, 0}, {1, 0, -1, -1, 1, -1, 0, 0}, {0, 0, 0, 0, 0, 0, 1, -1}, {0, 0, 0, 0, 0, 0, 1, 0}}}}

In[109]:= allglue2=AllGlueOrb[cj5nice,sR4,2];                                                                                                                                                               
No Glue: OrbDecom on fQ different length
No Glue: OrbDecom on fQ different length
No Glue: OrbDecom on fQ different length
No Glue: OrbDecom on fQ different length
No Glue: OrbDecom on fQ different length
No Glue: OrbDecom on fQ different length
No Glue: OrbDecom on fQ different length
No Glue: OrbDecom on fQ different length
No Glue: OrbDecom on fQ different length
No Glue: OrbDecom on fQ different length
No Glue: OrbDecom on fQ different length
No Glue: OrbDecom on fQ different length
No Glue: OrbDecom on fQ different length
No Glue: OrbDecom on fQ different length
No Glue: OrbDecom on fQ different length
No Glue: OrbDecom on fQ different length
No Glue: OrbDecom on fQ different length
No Glue: OrbDecom on fQ different length
No Glue: OrbDecom on fQ different length
No Glue: OrbDecom on fQ different length
No Glue: OrbDecom on fQ different length
No Glue: OrbDecom on fQ different length
576phi found!
576phi found!
576phi found!
576phi found!
576phi found!
576phi found!
576phi found!
576phi found!
No Glue: OrbDecom on fQ different length
No Glue: OrbDecom on fQ different length
No Glue: OrbDecom on fQ different length
No Glue: OrbDecom on fQ different length
No Glue: OrbDecom on fQ different length
No Glue: OrbDecom on fQ different length
No Glue: OrbDecom on fQ different length
No Glue: OrbDecom on fQ different length
No Glue: OrbDecom on fQ different length
No Glue: OrbDecom on fQ different length
No Glue: OrbDecom on fQ different length
No Glue: OrbDecom on fQ different length
No Glue: OrbDecom on fQ different length
No Glue: OrbDecom on fQ different length
No Glue: OrbDecom on fQ different length
No Glue: OrbDecom on fQ different length
No Glue: OrbDecom on fQ different length
No Glue: OrbDecom on fQ different length
No Glue: OrbDecom on fQ different length
No Glue: OrbDecom on fQ different length
No Glue: OrbDecom on fQ different length
No Glue: OrbDecom on fQ different length
No Glue: OrbDecom on fQ different length
No Glue: OrbDecom on fQ different length
576phi found!
576phi found!
576phi found!
576phi found!
576phi found!
576phi found!
576phi found!
576phi found!
No Glue: OrbDecom on fQ different length
No Glue: OrbDecom on fQ different length
No Glue: OrbDecom on fQ different length
No Glue: OrbDecom on fQ different length
No Glue: OrbDecom on fQ different length
No Glue: OrbDecom on fQ different length
No Glue: OrbDecom on fQ different length
No Glue: OrbDecom on fQ different length
No Glue: OrbDecom on fQ different length
No Glue: OrbDecom on fQ different length
No Glue: OrbDecom on fQ different length
No Glue: OrbDecom on fQ different length
No Glue: OrbDecom on fQ different length
No Glue: OrbDecom on fQ different length
No Glue: OrbDecom on fQ different length
No Glue: OrbDecom on fQ different length
No Glue: OrbDecom on fQ different length
No Glue: OrbDecom on fQ different length
No Glue: OrbDecom on fQ different length
No Glue: OrbDecom on fQ different length
No Glue: OrbDecom on fQ different length
No Glue: OrbDecom on fQ different length
No Glue: OrbDecom on fQ different length
No Glue: OrbDecom on fQ different length
576phi found!
576phi found!
576phi found!
576phi found!
576phi found!
576phi found!
576phi found!
576phi found!
No Glue: OrbDecom on fQ different length
No Glue: OrbDecom on fQ different length
No Glue: OrbDecom on fQ different length
No Glue: OrbDecom on fQ different length
No Glue: OrbDecom on fQ different length
No Glue: OrbDecom on fQ different length
No Glue: OrbDecom on fQ different length
No Glue: OrbDecom on fQ different length
No Glue: OrbDecom on fQ different length
No Glue: OrbDecom on fQ different length
No Glue: OrbDecom on fQ different length
No Glue: OrbDecom on fQ different length
No Glue: OrbDecom on fQ different length
No Glue: OrbDecom on fQ different length
No Glue: OrbDecom on fQ different length
No Glue: OrbDecom on fQ different length
No Glue: OrbDecom on fQ different length
No Glue: OrbDecom on fQ different length
No Glue: OrbDecom on fQ different length
No Glue: OrbDecom on fQ different length
No Glue: OrbDecom on fQ different length
No Glue: OrbDecom on fQ different length
No Glue: OrbDecom on fQ different length
No Glue: OrbDecom on fQ different length
576phi found!
576phi found!
576phi found!
576phi found!
576phi found!
576phi found!
576phi found!
576phi found!
No Glue: OrbDecom on fQ different length
No Glue: OrbDecom on fQ different length
18432 isometries are obtained.

In[110]:= PosPairSelect[allglue2] (* select positive isometries from the 18432 isometries (it takes about one hour to complete) *)                                                                          

Out[110]= {}

In[111]:= (* thus, this case is impossible. *)                                                                                                                                                              

In[112]:= (* Case v) L1=(A_2(2))^4 *)                                                                                                                                                                       

In[113]:= L1=2A2A2A2A2                                                                                                                                                                                      

Out[113]= {{-4, 2, 0, 0, 0, 0, 0, 0}, {2, -4, 0, 0, 0, 0, 0, 0}, {0, 0, -4, 2, 0, 0, 0, 0}, {0, 0, 2, -4, 0, 0, 0, 0}, {0, 0, 0, 0, -4, 2, 0, 0}, {0, 0, 0, 0, 2, -4, 0, 0}, {0, 0, 0, 0, 0, 0, -4, 2}, 
 
>    {0, 0, 0, 0, 0, 0, 2, -4}}

In[114]:= Linf[L1]                                                                                                                                                                                          
Parity: 0, Signature: {0, 8}, Glue group: {2, 2, 2, 2, 6, 6, 6, 6}

In[115]:= cj6=ConjClassesAutCh[L1,(1+x+x^2)^4,2];                                                                                                                                                           

In[116]:= cj6nice=Select[cj6,GluePeriod[#[[1]],#[[2]],2]==12&]                                                                                                                                              

Out[116]= {{{{-4, 2, 0, 0, 0, 0, 0, 0}, {2, -4, 0, 0, 0, 0, 0, 0}, {0, 0, -4, 2, 0, 0, 0, 0}, {0, 0, 2, -4, 0, 0, 0, 0}, {0, 0, 0, 0, -4, 2, 0, 0}, {0, 0, 0, 0, 2, -4, 0, 0}, {0, 0, 0, 0, 0, 0, -4, 2}, 
 
>      {0, 0, 0, 0, 0, 0, 2, -4}}, {{0, 0, 0, 0, -1, 1, 0, 0}, {0, 0, 0, 0, -1, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 1, -1}, {0, 0, 0, 0, 0, 0, 0, -1}, {0, 0, -1, 0, 0, 0, 0, 0}, {0, 0, -1, 1, 0, 0, 0, 0}, 
 
>      {1, 0, 0, 0, 0, 0, 0, 0}, {0, 1, 0, 0, 0, 0, 0, 0}}}, {{{-4, 2, 0, 0, 0, 0, 0, 0}, {2, -4, 0, 0, 0, 0, 0, 0}, {0, 0, -4, 2, 0, 0, 0, 0}, {0, 0, 2, -4, 0, 0, 0, 0}, {0, 0, 0, 0, -4, 2, 0, 0}, 
 
>      {0, 0, 0, 0, 2, -4, 0, 0}, {0, 0, 0, 0, 0, 0, -4, 2}, {0, 0, 0, 0, 0, 0, 2, -4}}, 
 
>     {{0, 0, 0, 0, -1, 1, 0, 0}, {0, 0, 0, 0, -1, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 1, -1}, {0, 0, 0, 0, 0, 0, 0, -1}, {0, 0, 1, 0, 0, 0, 0, 0}, {0, 0, 1, -1, 0, 0, 0, 0}, {1, 0, 0, 0, 0, 0, 0, 0}, 
 
>      {0, 1, 0, 0, 0, 0, 0, 0}}}}

In[117]:= Union[Map[OrbDecom[DecomLoc[#[[1]],#[[2]],2,(1+x+x^2)^4][[3]],2]&,cj6nice]]                                                                                                                       

Out[117]= {{{1, 0}, {3, 2}, {6, 4}, {6, 4}, {12, 6}, {12, 6}, {12, 6}, {12, 6}, {12, 8}, {12, 8}, {12, 8}, {12, 8}, {12, 8}, {12, 8}, {12, 8}, {12, 8}, {12, 8}, {12, 8}, {12, 8}, {12, 8}, {12, 8}, 
 
>     {12, 8}, {12, 8}, {12, 8}}}

In[118]:= allglue3=AllGlueIrred[cj6nice,sR4,2];                                                                                                                                                             
1152 isometries are obtained.

In[119]:= sD=PosPairSelect[allglue3];                                                                                                                                                                       

In[120]:= Length[sD]                                                                                                                                                                                        

Out[120]= 576

In[121]:= sD1=Select[sD,GluePeriod[#[[1]],#[[2]],3]==4&];                                                                                                                                                   

In[122]:= Length[sD1]                                                                                                                                                                                       

Out[122]= 288

In[123]:= sD2=Select[sD,GluePeriod[#[[1]],#[[2]],3]==8&];                                                                                                                                                   

In[124]:= Length[sD2]                                                                                                                                                                                       

Out[124]= 288

In[125]:= Union[Map[{GlueMod[#[[1]],2],GlueMod[#[[1]],3],GluePeriod[#[[1]],#[[2]],2],Factor[CharacteristicPolynomial[#[[2]],x]]}&,sD1]]                                                                     

                                            2           2 2           2        2    4            3    5    6
Out[125]= {{{2, 2}, {3, 3, 3, 3}, 1, (1 + x)  (1 - x + x )  (1 + x + x ) (1 - x  + x ) (1 - x - x  - x  + x )}}

In[126]:= Union[Map[{GlueMod[#[[1]],2],GlueMod[#[[1]],3],GluePeriod[#[[1]],#[[2]],2],Factor[CharacteristicPolynomial[#[[2]],x]]}&,sD2]]                                                                     

                                            2           2            3    5    6        4    8
Out[126]= {{{2, 2}, {3, 3, 3, 3}, 1, (1 + x)  (1 - x + x ) (1 - x - x  - x  + x ) (1 - x  + x )}}

In[127]:= (* since (f^+,f^-,phi, T) is an Enriques quadruple, it follows that (L2,f^-|L2) can glue with some element in sD1 or sD2 to get an isometry of the K3 lattice, moreover T is contained in L2. *)  

In[128]:= Union[Map[GlueQ[#[[1]],2]&,sD1]]                                                                                                                                                                  

                1    1
Out[128]= {{{0, -}, {-, 0}}}
                2    2

In[129]:= Union[Map[GlueQ[#[[1]],2]&,sD2]]                                                                                                                                                                  

                1    1
Out[129]= {{{0, -}, {-, 0}}}
                2    2

In[130]:= (* thus, L2 must be isometric to U(3)+U(6). *)                                                                                                                                                    

In[131]:= (* first, we suppose (L2,f^-|L2) can glue with some element in sD1 to get desired isometry described above. *)                                                                                    

In[132]:= (* then the order of f^-|L2 is 4, 8, or 12 *)                                                                                                                                                     

In[133]:= (* then characteristic polynomial of f^-|L2 must be one of the followings: (-1+x)^2(1+x^2),(-1+x)(1+x)(1+x^2), (1+x)^2(1+x^2),(1+x^2)^2,1+x^4,1-x^2+x^4 *)                                        

In[134]:= test=(-1+x)^2(1+x^2)                                                                                                                                                                              

                  2       2
Out[134]= (-1 + x)  (1 + x )

In[135]:= Select[sD1,Mod[PofM[test,GlueF[#[[1]],#[[2]],3]],3]==0*IdentityMatrix[4]&]                                                                                                                        

Out[135]= {}

In[136]:= test=(-1+x)(1+x)(1+x^2)                                                                                                                                                                           

                                 2
Out[136]= (-1 + x) (1 + x) (1 + x )

In[137]:= Select[sD1,Mod[PofM[test,GlueF[#[[1]],#[[2]],3]],3]==0*IdentityMatrix[4]&];                                                                                                                       

In[138]:= Length[%]                                                                                                                                                                                         

Out[138]= 288

In[139]:= test=(1+x)^2(1+x^2)                                                                                                                                                                               

                 2       2
Out[139]= (1 + x)  (1 + x )

In[140]:=  Select[sD1,Mod[PofM[test,GlueF[#[[1]],#[[2]],3]],3]==0*IdentityMatrix[4]&];                                                                                                                      

In[141]:= Length[%]                                                                                                                                                                                         

Out[141]= 0

In[142]:= test=(1+x^2)^2                                                                                                                                                                                    

                2 2
Out[142]= (1 + x )

In[143]:= Select[sD1,Mod[PofM[test,GlueF[#[[1]],#[[2]],3]],3]==0*IdentityMatrix[4]&];                                                                                                                       

In[144]:= Length[%]                                                                                                                                                                                         

Out[144]= 0

In[145]:= test=1+x^4                                                                                                                                                                                        

               4
Out[145]= 1 + x

In[146]:= Select[sD1,Mod[PofM[test,GlueF[#[[1]],#[[2]],3]],3]==0*IdentityMatrix[4]&];                                                                                                                       

In[147]:= Length[%]                                                                                                                                                                                         

Out[147]= 0

In[148]:= test=1-x^2+x^4                                                                                                                                                                                    

               2    4
Out[148]= 1 - x  + x

In[149]:= Select[sD1,Mod[PofM[test,GlueF[#[[1]],#[[2]],3]],3]==0*IdentityMatrix[4]&];                                                                                                                       

In[150]:= Length[%]                                                                                                                                                                                         

Out[150]= 0

In[151]:= (* thus, the characteristic  polynomial of f^-|L2 is (-1+x)(1+x)(1+x^2) *)                                                                                                                        

In[152]:= (* since, T is contained in L2, it follows that the sublattice Ker((f^-|L2)^2+1) of L2 must be of signature (2,0) (see condition 5) of Definition 7.1). *)                                        

In[153]:= (* next we determine order 4 isometries f in O(U+U(2)) such that the characteristic polynomial f is (-1+x)(1+x)(1+x^2) and Ker(f^2+1) is of signature (2,0). *)                                   

In[154]:= (* we use (La,fa) and (Lb,fb) to denote  (Ker(f^2+1),  f|Ker(f^2+1)) and (Ker((-1+f)(1+f)), f|Ker((-1+f)(1+f))) respectively *)                                                                   

In[155]:= (* note that (La,fa) and (Lb,fb) can only glue along 2-elementary group H. Thus, |H|=1, 2, or 4. *)                                                                                               

In[156]:= (* case |H|=1 *)                                                                                                                                                                                  

In[157]:= (* since sig(La)=(2,0) and sig(Lb)=(0,2) and det(La)det(Lb)=2^2=4, by classification of rank 2 definite lattices, La+Lb can not be U+U(2) *)                                                      

In[158]:= (* thus, |H|=1 impossible *)                                                                                                                                                                      

In[159]:= (* case |H|=2 *)                                                                                                                                                                                  

In[160]:= (* since sig(La)=(2,0) and sig(Lb)=(0,2) and det(La)det(Lb)=2^4=16, by classification of rank 2 definite lattices, La={{2,0},{0,2}}, and Lb={{-2,0},{0,-2}} *)                                    

In[161]:= La={{2,0},{0,2}}                                                                                                                                                                                  

Out[161]= {{2, 0}, {0, 2}}

In[162]:= Lb={{-2,0},{0,-2}}                                                                                                                                                                                

Out[162]= {{-2, 0}, {0, -2}}

In[163]:= cjLa=ConjClassesAutCh[La,1+x^2]                                                                                                                                                                   
Out[163]= {{{{2, 0}, {0, 2}}, {{0, 1}, {-1, 0}}}}

In[164]:= cjLb=ConjClassesAutCh[Lb,-1+x^2]                                                                                                                                                                  

Out[164]= {{{{-2, 0}, {0, -2}}, {{0, -1}, {-1, 0}}}, {{{-2, 0}, {0, -2}}, {{1, 0}, {0, -1}}}}

In[165]:= allglue4=AllGlueOneDim[cjLa,cjLb]                                                                                                                                                                 
2 isometries are obtained.

Out[165]= {{{{0, 1, -1, -1}, {1, 2, 0, 0}, {-1, 0, -2, 0}, {-1, 0, 0, -2}}, {{1, 2, 0, 0}, {-1, -1, 0, 0}, {-1, -1, 0, -1}, {-1, -1, -1, 0}}}, 
 
>    {{{0, 1, -1, -1}, {1, 2, 0, 0}, {-1, 0, -2, 0}, {-1, 0, 0, -2}}, {{1, 2, 0, 0}, {-1, -1, 0, 0}, {0, -1, 1, 0}, {-1, -1, 0, -1}}}}

In[166]:= allglue4=Map[{3#[[1]],#[[2]]}&,allglue4]                                                                                                                                                          

Out[166]= {{{{0, 3, -3, -3}, {3, 6, 0, 0}, {-3, 0, -6, 0}, {-3, 0, 0, -6}}, {{1, 2, 0, 0}, {-1, -1, 0, 0}, {-1, -1, 0, -1}, {-1, -1, -1, 0}}}, 
 
>    {{{0, 3, -3, -3}, {3, 6, 0, 0}, {-3, 0, -6, 0}, {-3, 0, 0, -6}}, {{1, 2, 0, 0}, {-1, -1, 0, 0}, {0, -1, 1, 0}, {-1, -1, 0, -1}}}}

In[167]:= allglue4nice=Select[allglue4,GluePeriod[#[[1]],#[[2]],2]==1&]                                                                                                                                     

Out[167]= {{{{0, 3, -3, -3}, {3, 6, 0, 0}, {-3, 0, -6, 0}, {-3, 0, 0, -6}}, {{1, 2, 0, 0}, {-1, -1, 0, 0}, {-1, -1, 0, -1}, {-1, -1, -1, 0}}}}

In[168]:=  Map[OrbDecom[GlueF[#[[1]],#[[2]],3],3]&,allglue4nice]                                                                                                                                            

Out[168]= {{{1, 0}, {2, 1}, {1, 1}, {1, 1}, {4, 2}, {2, 2}, {2, 2}, {4, 2}, {4, 3}, {4, 3}, {4, 3}, {4, 3}, {4, 3}, {4, 3}, {4, 3}, {4, 3}, {4, 4}, {4, 4}, {4, 4}, {4, 4}, {4, 4}, {4, 4}, {4, 4}, {4, 4}}}

In[169]:= allglue5=AllGlueIrred[allglue4nice,sD1,3];                                                                                                                                                        
0 isometries are obtained.

In[170]:= (* thus, |H|=2 is impossible *)                                                                                                                                                                   

In[171]:= (* case |H|=4 *)                                                                                                                                                                                  

In[172]:= (* since La admits an isometry of order 4, by classification of rank 2 positive definite even lattices, La={{2,0},{0,2}} or {{4,0},{0,4}} *)                                                      

In[173]:= (* if La={{2,0},{0,2}}, then Lb={{-2,0},{0,-8}} or {{-4,0},{0,-4}}, impossible since La and Lb can not glue along (F_2)^2 *)                                                                      

In[174]:= (* if La={{4,0},{0,4}}, then Lb={{-2,0},{0,-8}}, impossible since La and Lb can not glue along (F_2)^2 *)                                                                                         

In[175]:= (* thus, |H|=4 is impossible. *)                                                                                                                                                                  

In[176]:= (* In sum, (L2,f^-|L2) can not glue with any element in sD1 to get desired isometry mentioned above. *)                                                                                           

In[177]:= (* Then we suppose that (L2,f^-|L2) can glue with some element in sD2 to get an isometry of the K3 lattice. *)                                                                                    

In[178]:= (* then the order of f^-|L2 must be 8, and (L2,f^-|L2) is a (1+x^4)-lattice. *)                                                                                                                   

In[179]:= (* we compute (1+x^4)-lattice with signature (2,2) and determinant 4 via twists *)                                                                                                                

In[180]:= list=LatCycT[8,4,4]                                                                                                                                                                               
All twists:  those with det small enough: 2
All twists:  those with even lattices: 1
All twists:  those with right signature: 1
                      4
2 even sig=(2,r) 1 + x  - lattices with det dividing 4 found!
                      4
2 even sig=(2,r) 1 + x  - lattices with det equal to 4 found!

Out[180]= {{{{0, -1, 0, 1}, {-1, 0, -1, 0}, {0, -1, 0, -1}, {1, 0, -1, 0}}, {{0, 0, 0, -1}, {1, 0, 0, 0}, {0, 1, 0, 0}, {0, 0, 1, 0}}}, 
 
>    {{{0, 1, 0, -1}, {1, 0, 1, 0}, {0, 1, 0, 1}, {-1, 0, 1, 0}}, {{0, 0, 0, -1}, {1, 0, 0, 0}, {0, 1, 0, 0}, {0, 0, 1, 0}}}}

In[181]:= Map[OrbDecom[GlueF[#[[1]],#[[2]],2],2]&,list]                                                                                                                                                     

Out[181]= {{{1, 0}, {1, 1}, {2, 2}}, {{1, 0}, {1, 1}, {2, 2}}}

In[182]:= list=Map[{3#[[1]],#[[2]]}&,list]                                                                                                                                                                  

Out[182]= {{{{0, -3, 0, 3}, {-3, 0, -3, 0}, {0, -3, 0, -3}, {3, 0, -3, 0}}, {{0, 0, 0, -1}, {1, 0, 0, 0}, {0, 1, 0, 0}, {0, 0, 1, 0}}}, 
 
>    {{{0, 3, 0, -3}, {3, 0, 3, 0}, {0, 3, 0, 3}, {-3, 0, 3, 0}}, {{0, 0, 0, -1}, {1, 0, 0, 0}, {0, 1, 0, 0}, {0, 0, 1, 0}}}}

In[183]:= Map[OrbDecom[GlueF[#[[1]],#[[2]],2],2]&,list]                                                                                                                                                     

Out[183]= {{{1, 0}, {1, 1}, {2, 2}}, {{1, 0}, {1, 1}, {2, 2}}}

In[184]:= Map[Linf[#[[1]]]&,list];                                                                                                                                                                          
Parity: 0, Signature: {2, 2}, Glue group: {3, 3, 6, 6}
Parity: 0, Signature: {2, 2}, Glue group: {3, 3, 6, 6}

In[185]:= Map[GlueQ[#[[1]],2]&,list]                                                                                                                                                                        

                1    1            1    1
Out[185]= {{{0, -}, {-, 0}}, {{0, -}, {-, 0}}}
                2    2            2    2

In[186]:= (* thus, for any isometry f of L=U(3)+U(6) of order 8, the order of f|G(L)_2 is 2. *)                                                                                                             

In[187]:= (* Then (L2,f^-|L2) can not glue with any element in sD2 to get an isometry of the K3 lattice. *)                                                                                                 

In[188]:= (* Thus, case v) is impossible. *)                                                                                                                                                                

In[189]:= (* Case vi) L1=M^\prime(2) *)                                                                                                                                                                     

In[190]:= Mprtw2=2Mpr                                                                                                                                                                                       

Out[190]= {{-4, -2, 0, -2, 0, 2, -2, 2}, {-2, -4, -2, -2, 0, 2, -2, 0}, {0, -2, -4, -2, 0, 0, 0, 0}, {-2, -2, -2, -4, 2, 2, -2, 2}, {0, 0, 0, 2, -8, -4, 4, -4}, {2, 2, 0, 2, -4, -8, 2, -4}, 
 
>    {-2, -2, 0, -2, 4, 2, -8, 4}, {2, 0, 0, 2, -4, -4, 4, -8}}

In[191]:= Linf[Mprtw2]                                                                                                                                                                                      
Parity: 0, Signature: {0, 8}, Glue group: {2, 2, 2, 2, 6, 6, 6, 6}

In[192]:= cj7=ConjClassesAutCh[Mprtw2,(1+x+x^2)^4,2];                                                                                                                                                       

In[193]:= cj7nice=Select[cj7,GluePeriod[#[[1]],#[[2]],2]==12&]                                                                                                                                              

Out[193]= {{{{-4, -2, 0, -2, 0, 2, -2, 2}, {-2, -4, -2, -2, 0, 2, -2, 0}, {0, -2, -4, -2, 0, 0, 0, 0}, {-2, -2, -2, -4, 2, 2, -2, 2}, {0, 0, 0, 2, -8, -4, 4, -4}, {2, 2, 0, 2, -4, -8, 2, -4}, 
 
>      {-2, -2, 0, -2, 4, 2, -8, 4}, {2, 0, 0, 2, -4, -4, 4, -8}}, {{-1, -1, -1, -1, 1, 1, -1, 1}, {0, 0, 1, 0, 0, 1, 0, -1}, {0, -1, -1, 0, 0, 0, 0, 0}, {1, 1, 0, 0, 0, -1, 0, 0}, 
 
>      {0, 0, 0, 0, -1, -1, 0, 0}, {0, 0, 0, 0, 0, 0, 0, -1}, {0, 0, 0, 0, 0, -1, 0, 0}, {0, 0, 0, 0, 1, 0, -1, 1}}}, 
 
>    {{{-4, -2, 0, -2, 0, 2, -2, 2}, {-2, -4, -2, -2, 0, 2, -2, 0}, {0, -2, -4, -2, 0, 0, 0, 0}, {-2, -2, -2, -4, 2, 2, -2, 2}, {0, 0, 0, 2, -8, -4, 4, -4}, {2, 2, 0, 2, -4, -8, 2, -4}, 
 
>      {-2, -2, 0, -2, 4, 2, -8, 4}, {2, 0, 0, 2, -4, -4, 4, -8}}, {{0, 1, 0, 0, 0, -1, 1, 0}, {0, 0, 1, 0, 0, 1, 0, 1}, {1, 1, 0, 1, 0, -1, 1, -1}, {-1, -1, 0, 0, -1, 0, -1, 0}, 
 
>      {0, 0, 0, 0, 0, 0, -1, 0}, {0, 0, 0, 0, 0, 0, 0, 1}, {0, 0, 0, 0, 1, 0, -1, 0}, {0, 0, 0, 0, 0, -1, 0, -1}}}, 
 
>    {{{-4, -2, 0, -2, 0, 2, -2, 2}, {-2, -4, -2, -2, 0, 2, -2, 0}, {0, -2, -4, -2, 0, 0, 0, 0}, {-2, -2, -2, -4, 2, 2, -2, 2}, {0, 0, 0, 2, -8, -4, 4, -4}, {2, 2, 0, 2, -4, -8, 2, -4}, 
 
>      {-2, -2, 0, -2, 4, 2, -8, 4}, {2, 0, 0, 2, -4, -4, 4, -8}}, {{0, -1, 0, 0, 0, 1, -1, 0}, {0, 0, -1, 0, 0, -1, 0, -1}, {-1, -1, 0, -1, 0, 1, -1, 1}, {1, 1, 0, 0, 1, 0, 1, 0}, 
 
>      {0, 0, 0, 0, 0, 0, 1, 0}, {0, 0, 0, 0, 0, 0, 0, -1}, {0, 0, 0, 0, -1, 0, 1, 0}, {0, 0, 0, 0, 0, 1, 0, 1}}}, 
 
>    {{{-4, -2, 0, -2, 0, 2, -2, 2}, {-2, -4, -2, -2, 0, 2, -2, 0}, {0, -2, -4, -2, 0, 0, 0, 0}, {-2, -2, -2, -4, 2, 2, -2, 2}, {0, 0, 0, 2, -8, -4, 4, -4}, {2, 2, 0, 2, -4, -8, 2, -4}, 
 
>      {-2, -2, 0, -2, 4, 2, -8, 4}, {2, 0, 0, 2, -4, -4, 4, -8}}, {{1, 1, 1, 1, -1, -1, 1, -1}, {0, 0, -1, 0, 0, -1, 0, 1}, {0, 1, 1, 0, 0, 0, 0, 0}, {-1, -1, 0, 0, 0, 1, 0, 0}, 
 
>      {0, 0, 0, 0, 1, 1, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 1}, {0, 0, 0, 0, 0, 1, 0, 0}, {0, 0, 0, 0, -1, 0, 1, -1}}}}

In[194]:= Union[Map[OrbDecom[GlueF[#[[1]],#[[2]],2],2]&,cj7nice]]                                                                                                                                           

Out[194]= {{{1, 0}, {3, 2}, {3, 2}, {3, 2}, {3, 2}, {3, 2}, {6, 4}, {6, 4}, {6, 4}, {6, 4}, {6, 4}, {6, 4}, {6, 4}, {6, 4}, {12, 6}, {12, 6}, {12, 6}, {12, 6}, {12, 6}, {12, 6}, {12, 6}, {12, 6}, 
 
>     {12, 6}, {12, 6}, {12, 6}, {12, 6}, {12, 6}, {12, 6}, {12, 6}, {12, 6}}}

In[195]:= allglue6=AllGlueOrb[cj7nice,sR4,2];                                                                                                                                                               
No Glue: OrbDecom on fQ different length
No Glue: OrbDecom on fQ different length
No Glue: OrbDecom on fQ different length
No Glue: OrbDecom on fQ different length
No Glue: OrbDecom on fQ different length
No Glue: OrbDecom on fQ different length
No Glue: OrbDecom on fQ different length
No Glue: OrbDecom on fQ different length
No Glue: OrbDecom on fQ different length
No Glue: OrbDecom on fQ different length
No Glue: OrbDecom on fQ different length
No Glue: OrbDecom on fQ different length
No Glue: OrbDecom on fQ different length
No Glue: OrbDecom on fQ different length
No Glue: OrbDecom on fQ different length
No Glue: OrbDecom on fQ different length
No Glue: OrbDecom on fQ different length
No Glue: OrbDecom on fQ different length
No Glue: OrbDecom on fQ different length
No Glue: OrbDecom on fQ different length
No Glue: OrbDecom on fQ different length
No Glue: OrbDecom on fQ different length
576phi found!
576phi found!
576phi found!
576phi found!
576phi found!
576phi found!
576phi found!
576phi found!
No Glue: OrbDecom on fQ different length
No Glue: OrbDecom on fQ different length
No Glue: OrbDecom on fQ different length
No Glue: OrbDecom on fQ different length
No Glue: OrbDecom on fQ different length
No Glue: OrbDecom on fQ different length
No Glue: OrbDecom on fQ different length
No Glue: OrbDecom on fQ different length
No Glue: OrbDecom on fQ different length
No Glue: OrbDecom on fQ different length
No Glue: OrbDecom on fQ different length
No Glue: OrbDecom on fQ different length
No Glue: OrbDecom on fQ different length
No Glue: OrbDecom on fQ different length
No Glue: OrbDecom on fQ different length
No Glue: OrbDecom on fQ different length
No Glue: OrbDecom on fQ different length
No Glue: OrbDecom on fQ different length
No Glue: OrbDecom on fQ different length
No Glue: OrbDecom on fQ different length
No Glue: OrbDecom on fQ different length
No Glue: OrbDecom on fQ different length
No Glue: OrbDecom on fQ different length
No Glue: OrbDecom on fQ different length
576phi found!
576phi found!
576phi found!
576phi found!
576phi found!
576phi found!
576phi found!
576phi found!
No Glue: OrbDecom on fQ different length
No Glue: OrbDecom on fQ different length
No Glue: OrbDecom on fQ different length
No Glue: OrbDecom on fQ different length
No Glue: OrbDecom on fQ different length
No Glue: OrbDecom on fQ different length
No Glue: OrbDecom on fQ different length
No Glue: OrbDecom on fQ different length
No Glue: OrbDecom on fQ different length
No Glue: OrbDecom on fQ different length
No Glue: OrbDecom on fQ different length
No Glue: OrbDecom on fQ different length
No Glue: OrbDecom on fQ different length
No Glue: OrbDecom on fQ different length
No Glue: OrbDecom on fQ different length
No Glue: OrbDecom on fQ different length
No Glue: OrbDecom on fQ different length
No Glue: OrbDecom on fQ different length
No Glue: OrbDecom on fQ different length
No Glue: OrbDecom on fQ different length
No Glue: OrbDecom on fQ different length
No Glue: OrbDecom on fQ different length
No Glue: OrbDecom on fQ different length
No Glue: OrbDecom on fQ different length
576phi found!
576phi found!
576phi found!
576phi found!
576phi found!
576phi found!
576phi found!
576phi found!
No Glue: OrbDecom on fQ different length
No Glue: OrbDecom on fQ different length
No Glue: OrbDecom on fQ different length
No Glue: OrbDecom on fQ different length
No Glue: OrbDecom on fQ different length
No Glue: OrbDecom on fQ different length
No Glue: OrbDecom on fQ different length
No Glue: OrbDecom on fQ different length
No Glue: OrbDecom on fQ different length
No Glue: OrbDecom on fQ different length
No Glue: OrbDecom on fQ different length
No Glue: OrbDecom on fQ different length
No Glue: OrbDecom on fQ different length
No Glue: OrbDecom on fQ different length
No Glue: OrbDecom on fQ different length
No Glue: OrbDecom on fQ different length
No Glue: OrbDecom on fQ different length
No Glue: OrbDecom on fQ different length
No Glue: OrbDecom on fQ different length
No Glue: OrbDecom on fQ different length
No Glue: OrbDecom on fQ different length
No Glue: OrbDecom on fQ different length
No Glue: OrbDecom on fQ different length
No Glue: OrbDecom on fQ different length
576phi found!
576phi found!
576phi found!
576phi found!
576phi found!
576phi found!
576phi found!
576phi found!
No Glue: OrbDecom on fQ different length
No Glue: OrbDecom on fQ different length
18432 isometries are obtained.

In[196]:= PosPairSelect[allglue6]                                                                                                                                                                           

Out[196]= {}

In[197]:= (* Thus, case vi) is impossible. *)                                                                                                                                                               

In[198]:= (* Theorem 9.21 is verified. *)                                                                                                                                                                   

In[199]:=                                                                                                                                                                                                   


==> anc/tau6.txt <==
Mathematica 10.0 for Mac OS X x86 (64-bit)
Copyright 1988-2014 Wolfram Research, Inc.

In[1]:= (* In this file, we verify Lemmas 9.6 and 9.7 in subsection 9.3 of the paper. *)                                                                                                                    

In[2]:= <<enriques.m                                                                                                                                                                                        

In[3]:= S6=1 - x - x^2 + x^5 - x^8 - x^9 + x^10                                                                                                                                                             

                 2    5    8    9    10
Out[3]= 1 - x - x  + x  - x  - x  + x

In[4]:= SalemFieldInfo[S6]                                                                                                                                                                                  

Out[4]= {1, 1, 1, 1, 1}

In[5]:= (* Thus, the Salem number tau6 is simple and |S6(1)S6(-1)|=1 *)                                                                                                                                     

In[6]:= R6=CxToReal[S6]                                                                                                                                                                                     

                      2      3    4    5
Out[6]= -1 + 8 x + 4 x  - 6 x  - x  + x

In[7]:= sU=AllUnits[R6]                                                                                                                                                                                     

                           3                   3                            3                      3             2                     2              2           3                      2           3
Out[7]= {1, 1 + x, -3 x + x , (1 + x) (-3 x + x ), x, x (1 + x), x (-3 x + x ), x (1 + x) (-3 x + x ), -2 - x + x , (1 + x) (-2 - x + x ), (-2 - x + x ) (-3 x + x ), (1 + x) (-2 - x + x ) (-3 x + x ), 
 
                  2                        2                2           3                        2           3                      3                     3                                   3
>    x (-2 - x + x ), x (1 + x) (-2 - x + x ), x (-2 - x + x ) (-3 x + x ), x (1 + x) (-2 - x + x ) (-3 x + x ), -1, -1 - x, 3 x - x , -((1 + x) (-3 x + x )), -x, -(x (1 + x)), -(x (-3 x + x )), 
 
                          3             2                       2                 2           3                         2           3                   2                           2
>    -(x (1 + x) (-3 x + x )), 2 + x - x , -((1 + x) (-2 - x + x )), -((-2 - x + x ) (-3 x + x )), -((1 + x) (-2 - x + x ) (-3 x + x )), -(x (-2 - x + x )), -(x (1 + x) (-2 - x + x )), 
 
                    2           3                           2           3
>    -(x (-2 - x + x ) (-3 x + x )), -(x (1 + x) (-2 - x + x ) (-3 x + x ))}

In[8]:= {L0,f0}={QEuler[S6],Mat[S6]}                                                                                                                                                                        

Out[8]= {{{0, 0, 0, 0, 1, 1, 1, 2, 3, 4}, {0, 0, 0, 0, 0, 1, 1, 1, 2, 3}, {0, 0, 0, 0, 0, 0, 1, 1, 1, 2}, {0, 0, 0, 0, 0, 0, 0, 1, 1, 1}, {1, 0, 0, 0, 0, 0, 0, 0, 1, 1}, {1, 1, 0, 0, 0, 0, 0, 0, 0, 1}, 
 
>     {1, 1, 1, 0, 0, 0, 0, 0, 0, 0}, {2, 1, 1, 1, 0, 0, 0, 0, 0, 0}, {3, 2, 1, 1, 1, 0, 0, 0, 0, 0}, {4, 3, 2, 1, 1, 1, 0, 0, 0, 0}}, 
 
>    {{0, 0, 0, 0, 0, 0, 0, 0, 0, -1}, {1, 0, 0, 0, 0, 0, 0, 0, 0, 1}, {0, 1, 0, 0, 0, 0, 0, 0, 0, 1}, {0, 0, 1, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 1, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 1, 0, 0, 0, 0, -1}, 
 
>     {0, 0, 0, 0, 0, 1, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 1, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 1, 0, 1}, {0, 0, 0, 0, 0, 0, 0, 0, 1, 1}}}

In[9]:= Linf[L0]                                                                                                                                                                                            
Parity: 0, Signature: {5, 5}, Glue group: {}

In[10]:= sUnice=Select[sU,Sig[QTwist[L0,f0,#]]=={1,9}&]                                                                                                                                                     

                  3                     3                        2           3                   2           3
Out[10]= {-3 x + x , x (1 + x) (-3 x + x ), -((1 + x) (-2 - x + x ) (-3 x + x )), -(x (-2 - x + x ) (-3 x + x ))}

In[11]:= (* Then we obtain the four isometries of E_{10} in Lemma 9.6 *)                                                                                                                                    

In[12]:= sR=Map[{QTwist[L0,f0,#],f0}&,sUnice]                                                                                                                                                               

Out[12]= {{{{0, 1, 1, 1, 2, 3, 4, 7, 10, 15}, {1, 0, 1, 1, 1, 2, 3, 4, 7, 10}, {1, 1, 0, 1, 1, 1, 2, 3, 4, 7}, {1, 1, 1, 0, 1, 1, 1, 2, 3, 4}, {2, 1, 1, 1, 0, 1, 1, 1, 2, 3}, 
 
>      {3, 2, 1, 1, 1, 0, 1, 1, 1, 2}, {4, 3, 2, 1, 1, 1, 0, 1, 1, 1}, {7, 4, 3, 2, 1, 1, 1, 0, 1, 1}, {10, 7, 4, 3, 2, 1, 1, 1, 0, 1}, {15, 10, 7, 4, 3, 2, 1, 1, 1, 0}}, 
 
>     {{0, 0, 0, 0, 0, 0, 0, 0, 0, -1}, {1, 0, 0, 0, 0, 0, 0, 0, 0, 1}, {0, 1, 0, 0, 0, 0, 0, 0, 0, 1}, {0, 0, 1, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 1, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 1, 0, 0, 0, 0, -1}, 
 
>      {0, 0, 0, 0, 0, 1, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 1, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 1, 0, 1}, {0, 0, 0, 0, 0, 0, 0, 0, 1, 1}}}, 
 
>    {{{4, 5, 6, 9, 13, 20, 30, 46, 70, 107}, {5, 4, 5, 6, 9, 13, 20, 30, 46, 70}, {6, 5, 4, 5, 6, 9, 13, 20, 30, 46}, {9, 6, 5, 4, 5, 6, 9, 13, 20, 30}, {13, 9, 6, 5, 4, 5, 6, 9, 13, 20}, 
 
>      {20, 13, 9, 6, 5, 4, 5, 6, 9, 13}, {30, 20, 13, 9, 6, 5, 4, 5, 6, 9}, {46, 30, 20, 13, 9, 6, 5, 4, 5, 6}, {70, 46, 30, 20, 13, 9, 6, 5, 4, 5}, {107, 70, 46, 30, 20, 13, 9, 6, 5, 4}}, 
 
>     {{0, 0, 0, 0, 0, 0, 0, 0, 0, -1}, {1, 0, 0, 0, 0, 0, 0, 0, 0, 1}, {0, 1, 0, 0, 0, 0, 0, 0, 0, 1}, {0, 0, 1, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 1, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 1, 0, 0, 0, 0, -1}, 
 
>      {0, 0, 0, 0, 0, 1, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 1, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 1, 0, 1}, {0, 0, 0, 0, 0, 0, 0, 0, 1, 1}}}, 
 
>    {{{-2, -1, -2, -2, -4, -5, -8, -12, -19, -29}, {-1, -2, -1, -2, -2, -4, -5, -8, -12, -19}, {-2, -1, -2, -1, -2, -2, -4, -5, -8, -12}, {-2, -2, -1, -2, -1, -2, -2, -4, -5, -8}, 
 
>      {-4, -2, -2, -1, -2, -1, -2, -2, -4, -5}, {-5, -4, -2, -2, -1, -2, -1, -2, -2, -4}, {-8, -5, -4, -2, -2, -1, -2, -1, -2, -2}, {-12, -8, -5, -4, -2, -2, -1, -2, -1, -2}, 
 
>      {-19, -12, -8, -5, -4, -2, -2, -1, -2, -1}, {-29, -19, -12, -8, -5, -4, -2, -2, -1, -2}}, 
 
>     {{0, 0, 0, 0, 0, 0, 0, 0, 0, -1}, {1, 0, 0, 0, 0, 0, 0, 0, 0, 1}, {0, 1, 0, 0, 0, 0, 0, 0, 0, 1}, {0, 0, 1, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 1, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 1, 0, 0, 0, 0, -1}, 
 
>      {0, 0, 0, 0, 0, 1, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 1, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 1, 0, 1}, {0, 0, 0, 0, 0, 0, 0, 0, 1, 1}}}, 
 
>    {{{-2, 0, -2, -1, -3, -3, -6, -8, -13, -20}, {0, -2, 0, -2, -1, -3, -3, -6, -8, -13}, {-2, 0, -2, 0, -2, -1, -3, -3, -6, -8}, {-1, -2, 0, -2, 0, -2, -1, -3, -3, -6}, 
 
>      {-3, -1, -2, 0, -2, 0, -2, -1, -3, -3}, {-3, -3, -1, -2, 0, -2, 0, -2, -1, -3}, {-6, -3, -3, -1, -2, 0, -2, 0, -2, -1}, {-8, -6, -3, -3, -1, -2, 0, -2, 0, -2}, 
 
>      {-13, -8, -6, -3, -3, -1, -2, 0, -2, 0}, {-20, -13, -8, -6, -3, -3, -1, -2, 0, -2}}, 
 
>     {{0, 0, 0, 0, 0, 0, 0, 0, 0, -1}, {1, 0, 0, 0, 0, 0, 0, 0, 0, 1}, {0, 1, 0, 0, 0, 0, 0, 0, 0, 1}, {0, 0, 1, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 1, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 1, 0, 0, 0, 0, -1}, 
 
>      {0, 0, 0, 0, 0, 1, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 1, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 1, 0, 1}, {0, 0, 0, 0, 0, 0, 0, 0, 1, 1}}}}

In[13]:= Map[Linf[#[[1]]]&,sR];                                                                                                                                                                             
Parity: 0, Signature: {1, 9}, Glue group: {}
Parity: 0, Signature: {1, 9}, Glue group: {}
Parity: 0, Signature: {1, 9}, Glue group: {}
Parity: 0, Signature: {1, 9}, Glue group: {}

In[14]:= (* mod 2 reduction of S6 *)                                                                                                                                                                        

In[15]:= Factor[S6,Modulus->2]                                                                                                                                                                              

                   2    3    4        3    6
Out[15]= (1 + x + x  + x  + x ) (1 + x  + x )

In[16]:= (* Thus, Lemma 9.6 is verified. *)                                                                                                                                                                 

In[17]:= E6tw2=-2QE[6]                                                                                                                                                                                      

Out[17]= {{-4, 2, 0, 2, 0, 2}, {2, -4, 2, 0, 0, 0}, {0, 2, -4, 0, 0, 0}, {2, 0, 0, -4, 2, 0}, {0, 0, 0, 2, -4, 0}, {2, 0, 0, 0, 0, -4}}

In[18]:= Linf[E6tw2]                                                                                                                                                                                        
Parity: 0, Signature: {0, 6}, Glue group: {2, 2, 2, 2, 2, 6}

In[19]:= cj=ConjClassesAutCh[E6tw2,Cyclotomic[9,x]]                                                                                                                                                         

Out[19]= {{{{-4, 2, 0, 2, 0, 2}, {2, -4, 2, 0, 0, 0}, {0, 2, -4, 0, 0, 0}, {2, 0, 0, -4, 2, 0}, {0, 0, 0, 2, -4, 0}, {2, 0, 0, 0, 0, -4}}, 
 
>     {{2, 1, -1, -1, 0, -3}, {2, 0, 0, -1, 0, -2}, {1, 0, 0, 0, -1, -1}, {1, 1, 0, -1, 0, -2}, {0, 1, 0, 0, 0, -1}, {1, 1, -1, -1, 0, -1}}}}

In[20]:= (* In order to prove Lemma 9.7, we first compute all gluing maps psi satisfying condition i) of this lemma. *)                                                                                     

In[21]:= sR=Map[{2#[[1]],#[[2]]}&,sR];                                                                                                                                                                      

In[22]:= Map[OrbDecom[GlueF[#[[1]],#[[2]],2],2]&,cj]                                                                                                                                                        

Out[22]= {{{1, 0}, {9, 6}, {9, 6}, {9, 6}, {9, 6}, {9, 6}, {9, 6}, {9, 6}}}

In[23]:= allglue=AllGlueIrred[cj,sR,2];                                                                                                                                                                     
36 isometries are obtained.

In[24]:= PosPairSelect[allglue]                                                                                                                                                                             

Out[24]= {}

In[25]:= (* Lemma 9.7 is verified. *)                                                                                                                                                                       

In[26]:=                                                                                                                                                                                                    


==> anc/tau7.txt <==
Mathematica 10.0 for Mac OS X x86 (64-bit)
Copyright 1988-2014 Wolfram Research, Inc.

In[1]:= (* In this file, we verify Lemmas 9.12 and 9.13 in subsection 9.5 of the paper. *)                                                                                                                  

In[2]:= <<enriques.m                                                                                                                                                                                        

In[3]:= S7=1 - x - x^2 + x^3 - x^4 - x^5 + x^6                                                                                                                                                              

                 2    3    4    5    6
Out[3]= 1 - x - x  + x  - x  - x  + x

In[4]:= SalemFieldInfo[S7]                                                                                                                                                                                  

Out[4]= {1, 1, 1, 1, 1}

In[5]:= (* Thus, tau7 is simple and |S7(1)S7(-1)|=1 *)                                                                                                                                                      

In[6]:= R7=CxToReal[S7]                                                                                                                                                                                     

                   2    3
Out[6]= 3 - 4 x - x  + x

In[7]:= sU=AllUnits[R7]                                                                                                                                                                                     

Out[7]= {1, -2 + x, -1 + x, (-2 + x) (-1 + x), -1, 2 - x, 1 - x, -((-2 + x) (-1 + x))}

In[8]:= {L0,f0}={QEuler[S7],Mat[S7]}                                                                                                                                                                        

Out[8]= {{{0, 0, 1, 1, 1, 1}, {0, 0, 0, 1, 1, 1}, {1, 0, 0, 0, 1, 1}, {1, 1, 0, 0, 0, 1}, {1, 1, 1, 0, 0, 0}, {1, 1, 1, 1, 0, 0}}, 
 
>    {{0, 0, 0, 0, 0, -1}, {1, 0, 0, 0, 0, 1}, {0, 1, 0, 0, 0, 1}, {0, 0, 1, 0, 0, -1}, {0, 0, 0, 1, 0, 1}, {0, 0, 0, 0, 1, 1}}}

In[9]:= Linf[L0]                                                                                                                                                                                            
Parity: 0, Signature: {3, 3}, Glue group: {}

In[10]:= DiPrimesE10[S7]                                                                                                                                                                                    

		Primes and Twists

Feasible Primes: {3, 5, 7}
Prime 3^1  <-  (x), inert in K
                           2
Prime 3^2  <-  (2 + 2 x + x ), inert in K
                           2
Prime 5^2  <-  (3 + 3 x + x ), inert in K
Prime 5^1  <-  (1 + x), inert in K
                           2
Prime 7^2  <-  (1 + 3 x + x ), inert in K
Prime 7^1  <-  (3 + x), inert in K

Out[10]= {Null, Null, Null, Null, Null, Null}

In[11]:= FactorIdeal[3,R7]                                                                                                                                                                                  

                2           2
Out[11]= {-3 + x , 1 + x - x }

In[12]:= FactorIdeal[5,R7]                                                                                                                                                                                  

                      2
Out[12]= {-2 - 2 x + x , 1 + x}

In[13]:= FactorIdeal[7,R7]                                                                                                                                                                                  

                     2        2
Out[13]= {5 + x - 2 x , -2 + x }

In[14]:= (* Thus, as elements in O_k=Z[x]/R2(x), a1, a2, b1, b2, c1, c2 in the proof of Lemma 9.12 are equal to -3+x^2, 1+x-x^2, 1+x, -2-2x+x^2, -2+x^2, 5+x-2x^2 respectively. *)                          

In[15]:= {a1,a2,b1,b2,c1,c2}={-3+x^2, 1+x-x^2, 1+x, -2-2x+x^2, -2+x^2, 5+x-2x^2}                                                                                                                            

                2           2                     2        2             2
Out[15]= {-3 + x , 1 + x - x , 1 + x, -2 - 2 x + x , -2 + x , 5 + x - 2 x }

In[16]:= alltw=AllTwistsE10[S7]                                                                                                                                                                             
All twists:  those with dim'n small enough: 8
All twists:  those with period small enough: 5
All twists:  those with right signature: 4

                2           2               2
Out[16]= {-3 + x , 1 + x - x , 1 + x, -2 + x }

In[17]:= (* Thus, to verify Lemma 9.12, we only need to consider four cases: twists of (L0,f0) by associates of a1, b1, a2, c1. *)                                                                          

In[18]:= (* Case associates of a1 *)                                                                                                                                                                        

In[19]:= sUnice1=Select[sU,Sig[QTwist[L0,f0,#*a1]]=={1,5}&]                                                                                                                                                 

Out[19]= {-2 + x, -1 + x, -1, -((-2 + x) (-1 + x))}

In[20]:= SFlist1=Map[{QTwist[L0,f0,#*a1],f0}&,sUnice1]                                                                                                                                                      

Out[20]= {{{{-2, 0, 1, 2, 0, -1}, {0, -2, 0, 1, 2, 0}, {1, 0, -2, 0, 1, 2}, {2, 1, 0, -2, 0, 1}, {0, 2, 1, 0, -2, 0}, {-1, 0, 2, 1, 0, -2}}, 
 
>     {{0, 0, 0, 0, 0, -1}, {1, 0, 0, 0, 0, 1}, {0, 1, 0, 0, 0, 1}, {0, 0, 1, 0, 0, -1}, {0, 0, 0, 1, 0, 1}, {0, 0, 0, 0, 1, 1}}}, 
 
>    {{{0, 1, 1, 2, 2, 3}, {1, 0, 1, 1, 2, 2}, {1, 1, 0, 1, 1, 2}, {2, 1, 1, 0, 1, 1}, {2, 2, 1, 1, 0, 1}, {3, 2, 2, 1, 1, 0}}, 
 
>     {{0, 0, 0, 0, 0, -1}, {1, 0, 0, 0, 0, 1}, {0, 1, 0, 0, 0, 1}, {0, 0, 1, 0, 0, -1}, {0, 0, 0, 1, 0, 1}, {0, 0, 0, 0, 1, 1}}}, 
 
>    {{{-2, -1, 0, 0, -2, -4}, {-1, -2, -1, 0, 0, -2}, {0, -1, -2, -1, 0, 0}, {0, 0, -1, -2, -1, 0}, {-2, 0, 0, -1, -2, -1}, {-4, -2, 0, 0, -1, -2}}, 
 
>     {{0, 0, 0, 0, 0, -1}, {1, 0, 0, 0, 0, 1}, {0, 1, 0, 0, 0, 1}, {0, 0, 1, 0, 0, -1}, {0, 0, 0, 1, 0, 1}, {0, 0, 0, 0, 1, 1}}}, 
 
>    {{{-2, 1, -1, 1, -1, -1}, {1, -2, 1, -1, 1, -1}, {-1, 1, -2, 1, -1, 1}, {1, -1, 1, -2, 1, -1}, {-1, 1, -1, 1, -2, 1}, {-1, -1, 1, -1, 1, -2}}, 
 
>     {{0, 0, 0, 0, 0, -1}, {1, 0, 0, 0, 0, 1}, {0, 1, 0, 0, 0, 1}, {0, 0, 1, 0, 0, -1}, {0, 0, 0, 1, 0, 1}, {0, 0, 0, 0, 1, 1}}}}

In[21]:= Map[Linf[#[[1]]]&,SFlist1];                                                                                                                                                                        
Parity: 0, Signature: {1, 5}, Glue group: {3, 3}
Parity: 0, Signature: {1, 5}, Glue group: {3, 3}
Parity: 0, Signature: {1, 5}, Glue group: {3, 3}
Parity: 0, Signature: {1, 5}, Glue group: {3, 3}

In[22]:= Map[GluePeriod[#[[1]],#[[2]]]&,SFlist1]                                                                                                                                                            

Out[22]= {4, 4, 4, 4}

In[23]:= A2A2=-DirSum[QA[2],QA[2]]                                                                                                                                                                          

Out[23]= {{-2, 1, 0, 0}, {1, -2, 0, 0}, {0, 0, -2, 1}, {0, 0, 1, -2}}

In[24]:= Linf[A2A2]                                                                                                                                                                                         
Parity: 0, Signature: {0, 4}, Glue group: {3, 3}

In[25]:= RepOfGenus[A2A2]                                                                                                                                                                                   
The genus of this negative definite even lattice contains exactly 1  class(es)! 
 Representative No.1
 Gram matrix: 
-2   1    0    0

1    -2   0    0

0    0    -2   1

0    0    1    -2
 this representative has roots? True




Out[25]= {{{-2, 1, 0, 0}, {1, -2, 0, 0}, {0, 0, -2, 1}, {0, 0, 1, -2}}}

In[26]:= cj1=ConjClassesAutGP[A2A2,4]                                                                                                                                                                       

Out[26]= {{{{-2, 1, 0, 0}, {1, -2, 0, 0}, {0, 0, -2, 1}, {0, 0, 1, -2}}, {{0, 0, 0, 1}, {0, 0, -1, 1}, {-1, 1, 0, 0}, {-1, 0, 0, 0}}}, 
 
>    {{{-2, 1, 0, 0}, {1, -2, 0, 0}, {0, 0, -2, 1}, {0, 0, 1, -2}}, {{0, 0, -1, 0}, {0, 0, -1, 1}, {-1, 1, 0, 0}, {-1, 0, 0, 0}}}, 
 
>    {{{-2, 1, 0, 0}, {1, -2, 0, 0}, {0, 0, -2, 1}, {0, 0, 1, -2}}, {{0, 0, -1, 0}, {0, 0, 0, -1}, {-1, 1, 0, 0}, {-1, 0, 0, 0}}}}

In[27]:= sR1=AllGlueSmall[cj1,SFlist1,3];                                                                                                                                                                   
48 isometries are obtained.

In[28]:= (* Case associates of b1 *)                                                                                                                                                                        

In[29]:= sUnice2=Select[sU,Sig[QTwist[L0,f0,#*b1]]=={1,5}&]                                                                                                                                                 

Out[29]= {1, (-2 + x) (-1 + x), 2 - x, 1 - x}

In[30]:= SFlist2=Map[{QTwist[L0,f0,#*b1],f0}&,sUnice2]                                                                                                                                                      

Out[30]= {{{{0, 1, 2, 3, 3, 4}, {1, 0, 1, 2, 3, 3}, {2, 1, 0, 1, 2, 3}, {3, 2, 1, 0, 1, 2}, {3, 3, 2, 1, 0, 1}, {4, 3, 3, 2, 1, 0}}, 
 
>     {{0, 0, 0, 0, 0, -1}, {1, 0, 0, 0, 0, 1}, {0, 1, 0, 0, 0, 1}, {0, 0, 1, 0, 0, -1}, {0, 0, 0, 1, 0, 1}, {0, 0, 0, 0, 1, 1}}}, 
 
>    {{{-2, 2, -1, 2, 0, 1}, {2, -2, 2, -1, 2, 0}, {-1, 2, -2, 2, -1, 2}, {2, -1, 2, -2, 2, -1}, {0, 2, -1, 2, -2, 2}, {1, 0, 2, -1, 2, -2}}, 
 
>     {{0, 0, 0, 0, 0, -1}, {1, 0, 0, 0, 0, 1}, {0, 1, 0, 0, 0, 1}, {0, 0, 1, 0, 0, -1}, {0, 0, 0, 1, 0, 1}, {0, 0, 0, 0, 1, 1}}}, 
 
>    {{{-2, 0, 0, 1, -1, -2}, {0, -2, 0, 0, 1, -1}, {0, 0, -2, 0, 0, 1}, {1, 0, 0, -2, 0, 0}, {-1, 1, 0, 0, -2, 0}, {-2, -1, 1, 0, 0, -2}}, 
 
>     {{0, 0, 0, 0, 0, -1}, {1, 0, 0, 0, 0, 1}, {0, 1, 0, 0, 0, 1}, {0, 0, 1, 0, 0, -1}, {0, 0, 0, 1, 0, 1}, {0, 0, 0, 0, 1, 1}}}, 
 
>    {{{-2, -1, -2, -2, -4, -6}, {-1, -2, -1, -2, -2, -4}, {-2, -1, -2, -1, -2, -2}, {-2, -2, -1, -2, -1, -2}, {-4, -2, -2, -1, -2, -1}, {-6, -4, -2, -2, -1, -2}}, 
 
>     {{0, 0, 0, 0, 0, -1}, {1, 0, 0, 0, 0, 1}, {0, 1, 0, 0, 0, 1}, {0, 0, 1, 0, 0, -1}, {0, 0, 0, 1, 0, 1}, {0, 0, 0, 0, 1, 1}}}}

In[31]:= Map[Linf[#[[1]]]&,SFlist2];                                                                                                                                                                        
Parity: 0, Signature: {1, 5}, Glue group: {5, 5}
Parity: 0, Signature: {1, 5}, Glue group: {5, 5}
Parity: 0, Signature: {1, 5}, Glue group: {5, 5}
Parity: 0, Signature: {1, 5}, Glue group: {5, 5}

In[32]:= Map[GluePeriod[#[[1]],#[[2]]]&,SFlist2]                                                                                                                                                            

Out[32]= {3, 3, 3, 3}

In[33]:= M=-{{2, 1, 1, 1}, {1, 2, 0, 1}, {1, 0, 4, 2}, {1, 1, 2, 4}}                                                                                                                                        

Out[33]= {{-2, -1, -1, -1}, {-1, -2, 0, -1}, {-1, 0, -4, -2}, {-1, -1, -2, -4}}

In[34]:= Linf[M]                                                                                                                                                                                            
Parity: 0, Signature: {0, 4}, Glue group: {5, 5}

In[35]:= RepOfGenus[M]                                                                                                                                                                                      
The genus of this negative definite even lattice contains exactly 1  class(es)! 
 Representative No.1
 Gram matrix: 
-2   -1   -1   -1

-1   -2   0    -1

-1   0    -4   -2

-1   -1   -2   -4
 this representative has roots? True




Out[35]= {{{-2, -1, -1, -1}, {-1, -2, 0, -1}, {-1, 0, -4, -2}, {-1, -1, -2, -4}}}

In[36]:= cj2=ConjClassesAutGP[M,3]                                                                                                                                                                          

Out[36]= {{{{-2, -1, -1, -1}, {-1, -2, 0, -1}, {-1, 0, -4, -2}, {-1, -1, -2, -4}}, {{1, 0, 1, 0}, {0, 1, 0, 1}, {0, 0, 0, 1}, {0, 0, -1, -1}}}, 
 
>    {{{-2, -1, -1, -1}, {-1, -2, 0, -1}, {-1, 0, -4, -2}, {-1, -1, -2, -4}}, {{0, 1, 0, 1}, {-1, -1, -1, -1}, {0, 0, -1, -1}, {0, 0, 1, 0}}}, 
 
>    {{{-2, -1, -1, -1}, {-1, -2, 0, -1}, {-1, 0, -4, -2}, {-1, -1, -2, -4}}, {{1, 0, 1, 1}, {-1, -1, -1, -1}, {0, 0, -1, -1}, {0, 0, 1, 0}}}}

In[37]:= sR2=AllGlueZnZn[cj2,SFlist2,5];                                                                                                                                                                    
72 isometries are obtained.

In[38]:= (* Case of associates of a2 *)                                                                                                                                                                     

In[39]:= sUnice3=Select[sU,Sig[QTwist[L0,f0,#*a2]]=={1,5}&]                                                                                                                                                 

Out[39]= {1, (-2 + x) (-1 + x), 2 - x, 1 - x}

In[40]:= SFlist3=Map[{QTwist[L0,f0,#*a2],f0}&,sUnice3]                                                                                                                                                      

Out[40]= {{{{-2, 0, -1, 0, -2, -3}, {0, -2, 0, -1, 0, -2}, {-1, 0, -2, 0, -1, 0}, {0, -1, 0, -2, 0, -1}, {-2, 0, -1, 0, -2, 0}, {-3, -2, 0, -1, 0, -2}}, 
 
>     {{0, 0, 0, 0, 0, -1}, {1, 0, 0, 0, 0, 1}, {0, 1, 0, 0, 0, 1}, {0, 0, 1, 0, 0, -1}, {0, 0, 0, 1, 0, 1}, {0, 0, 0, 0, 1, 1}}}, 
 
>    {{{-10, 9, -8, 6, -4, 0}, {9, -10, 9, -8, 6, -4}, {-8, 9, -10, 9, -8, 6}, {6, -8, 9, -10, 9, -8}, {-4, 6, -8, 9, -10, 9}, {0, -4, 6, -8, 9, -10}}, 
 
>     {{0, 0, 0, 0, 0, -1}, {1, 0, 0, 0, 0, 1}, {0, 1, 0, 0, 0, 1}, {0, 0, 1, 0, 0, -1}, {0, 0, 0, 1, 0, 1}, {0, 0, 0, 0, 1, 1}}}, 
 
>    {{{-4, 3, -2, 3, -1, 0}, {3, -4, 3, -2, 3, -1}, {-2, 3, -4, 3, -2, 3}, {3, -2, 3, -4, 3, -2}, {-1, 3, -2, 3, -4, 3}, {0, -1, 3, -2, 3, -4}}, 
 
>     {{0, 0, 0, 0, 0, -1}, {1, 0, 0, 0, 0, 1}, {0, 1, 0, 0, 0, 1}, {0, 0, 1, 0, 0, -1}, {0, 0, 0, 1, 0, 1}, {0, 0, 0, 0, 1, 1}}}, 
 
>    {{{-2, 3, -1, 3, 1, 3}, {3, -2, 3, -1, 3, 1}, {-1, 3, -2, 3, -1, 3}, {3, -1, 3, -2, 3, -1}, {1, 3, -1, 3, -2, 3}, {3, 1, 3, -1, 3, -2}}, 
 
>     {{0, 0, 0, 0, 0, -1}, {1, 0, 0, 0, 0, 1}, {0, 1, 0, 0, 0, 1}, {0, 0, 1, 0, 0, -1}, {0, 0, 0, 1, 0, 1}, {0, 0, 0, 0, 1, 1}}}}

In[41]:= Map[Linf[#[[1]]]&,SFlist3];                                                                                                                                                                        
Parity: 0, Signature: {1, 5}, Glue group: {3, 3, 3, 3}
Parity: 0, Signature: {1, 5}, Glue group: {3, 3, 3, 3}
Parity: 0, Signature: {1, 5}, Glue group: {3, 3, 3, 3}
Parity: 0, Signature: {1, 5}, Glue group: {3, 3, 3, 3}

In[42]:= Map[GluePeriod[#[[1]],#[[2]]]&,SFlist3]                                                                                                                                                            

Out[42]= {10, 10, 10, 10}

In[43]:= (* thus, by [GMc02,Theorem 6.1], this case is impossible. *)                                                                                                                                       

In[44]:= (* Case associates of c1 *)                                                                                                                                                                        

In[45]:= sUnice4=Select[sU,Sig[QTwist[L0,f0,#*c1]]=={1,5}&]                                                                                                                                                 

Out[45]= {-2 + x, -1 + x, -1, -((-2 + x) (-1 + x))}

In[46]:= SFlist4=Map[{QTwist[L0,f0,#*c1],f0}&,sUnice4]                                                                                                                                                      

Out[46]= {{{{-2, 1, 0, 2, 0, 0}, {1, -2, 1, 0, 2, 0}, {0, 1, -2, 1, 0, 2}, {2, 0, 1, -2, 1, 0}, {0, 2, 0, 1, -2, 1}, {0, 0, 2, 0, 1, -2}}, 
 
>     {{0, 0, 0, 0, 0, -1}, {1, 0, 0, 0, 0, 1}, {0, 1, 0, 0, 0, 1}, {0, 0, 1, 0, 0, -1}, {0, 0, 0, 1, 0, 1}, {0, 0, 0, 0, 1, 1}}}, 
 
>    {{{0, 2, 1, 3, 3, 5}, {2, 0, 2, 1, 3, 3}, {1, 2, 0, 2, 1, 3}, {3, 1, 2, 0, 2, 1}, {3, 3, 1, 2, 0, 2}, {5, 3, 3, 1, 2, 0}}, 
 
>     {{0, 0, 0, 0, 0, -1}, {1, 0, 0, 0, 0, 1}, {0, 1, 0, 0, 0, 1}, {0, 0, 1, 0, 0, -1}, {0, 0, 0, 1, 0, 1}, {0, 0, 0, 0, 1, 1}}}, 
 
>    {{{-2, -1, -1, -1, -3, -5}, {-1, -2, -1, -1, -1, -3}, {-1, -1, -2, -1, -1, -1}, {-1, -1, -1, -2, -1, -1}, {-3, -1, -1, -1, -2, -1}, {-5, -3, -1, -1, -1, -2}}, 
 
>     {{0, 0, 0, 0, 0, -1}, {1, 0, 0, 0, 0, 1}, {0, 1, 0, 0, 0, 1}, {0, 0, 1, 0, 0, -1}, {0, 0, 0, 1, 0, 1}, {0, 0, 0, 0, 1, 1}}}, 
 
>    {{{-4, 3, -3, 2, -2, -1}, {3, -4, 3, -3, 2, -2}, {-3, 3, -4, 3, -3, 2}, {2, -3, 3, -4, 3, -3}, {-2, 2, -3, 3, -4, 3}, {-1, -2, 2, -3, 3, -4}}, 
 
>     {{0, 0, 0, 0, 0, -1}, {1, 0, 0, 0, 0, 1}, {0, 1, 0, 0, 0, 1}, {0, 0, 1, 0, 0, -1}, {0, 0, 0, 1, 0, 1}, {0, 0, 0, 0, 1, 1}}}}

In[47]:= Map[Linf[#[[1]]]&,SFlist4];                                                                                                                                                                        
Parity: 0, Signature: {1, 5}, Glue group: {7, 7}
Parity: 0, Signature: {1, 5}, Glue group: {7, 7}
Parity: 0, Signature: {1, 5}, Glue group: {7, 7}
Parity: 0, Signature: {1, 5}, Glue group: {7, 7}

In[48]:= Map[GluePeriod[#[[1]],#[[2]]]&,SFlist4]                                                                                                                                                            

Out[48]= {8, 8, 8, 8}

In[49]:= (* thus, by [GMc02,Theorem 6.1] again, this case is impossible. *)                                                                                                                                 

In[50]:= sR=Union[sR1,sR2];                                                                                                                                                                                 

In[51]:= Length[sR]                                                                                                                                                                                         

Out[51]= 120

In[52]:= (* In sum, we obtained 120 isometries of E_{10} via twists and glue. *)                                                                                                                            

In[53]:= (* next we compute the set of mod 2 reduction of characteristic polynomial of these 120 isometries *)                                                                                              

In[54]:= Union[Map[Factor[CharacteristicPolynomial[#[[2]],x],Modulus->2]&,sR]]                                                                                                                              

                 4           3        2    3          2           2            3        2    3             2 2           3        2    3
Out[54]= {(1 + x)  (1 + x + x ) (1 + x  + x ), (1 + x)  (1 + x + x ) (1 + x + x ) (1 + x  + x ), (1 + x + x )  (1 + x + x ) (1 + x  + x )}

In[55]:= (* Lemma 9.12 is verified. *)                                                                                                                                                                      

In[56]:= A6tw2=-2QA[6]                                                                                                                                                                                      

Out[56]= {{-4, 2, 0, 0, 0, 0}, {2, -4, 2, 0, 0, 0}, {0, 2, -4, 2, 0, 0}, {0, 0, 2, -4, 2, 0}, {0, 0, 0, 2, -4, 2}, {0, 0, 0, 0, 2, -4}}

In[57]:= Linf[A6tw2]                                                                                                                                                                                        
Parity: 0, Signature: {0, 6}, Glue group: {2, 2, 2, 2, 2, 14}

In[58]:= cj3=ConjClassesAutCh[A6tw2,Cyclotomic[7,x]]                                                                                                                                                        

Out[58]= {{{{-4, 2, 0, 0, 0, 0}, {2, -4, 2, 0, 0, 0}, {0, 2, -4, 2, 0, 0}, {0, 0, 2, -4, 2, 0}, {0, 0, 0, 2, -4, 2}, {0, 0, 0, 0, 2, -4}}, 
 
>     {{0, 0, 0, 0, 0, -1}, {0, 0, 0, -1, 1, -1}, {0, 0, -1, 0, 1, -1}, {-1, 1, -1, 0, 1, -1}, {0, 1, -1, 0, 1, -1}, {0, 0, 0, 0, 1, -1}}}}

In[59]:= sR=Map[{2#[[1]],#[[2]]}&,sR];                                                                                                                                                                      

In[60]:= Map[OrbDecom[GlueF[#[[1]],#[[2]],2],2]&,cj3]                                                                                                                                                       

Out[60]= {{{1, 0}, {7, 3}, {7, 3}, {7, 6}, {7, 6}, {7, 6}, {7, 6}, {7, 6}, {7, 6}, {7, 6}}}

In[61]:= allglue=AllGlueIrred[cj3,sR,2];                                                                                                                                                                    
840 isometries are obtained.

In[62]:= PosPairSelect[allglue]                                                                                                                                                                             

Out[62]= {}

In[63]:= (* Lemma 9.13 is verified. *)                                                                                                                                                                      

In[64]:=                                                                                                                                                                                                    


==> anc/tau8.txt <==
Mathematica 10.0 for Mac OS X x86 (64-bit)
Copyright 1988-2014 Wolfram Research, Inc.

In[1]:= (* In this file, we verify realizability of the Salem number tau8 by an Enriques surface automorphism. *)                                                                                           

In[2]:= <<enriques.m                                                                                                                                                                                        

In[3]:= (* the Salem polynomial S8 of tau8 *)                                                                                                                                                               

In[4]:= S8=1-x^2-2x^3-x^4+x^6                                                                                                                                                                               

             2      3    4    6
Out[4]= 1 - x  - 2 x  - x  + x

In[5]:= (* Gram matrix of a lattice Lm *)                                                                                                                                                                   

In[6]:= Lm={{-4,2,-2,-2,-2,-4,2,-2,2,-4,2,-2},{2,-4,0,0,1,-1,0,2,-2,1,-3,2},{-2,0,-4,0,-3,-3,2,0,2,-1,1,0},{-2,0,0,-4,2,-6,2,-2,-2,-6,-2,-2},{-2,1,-3,2,-6,0,1,1,3,1,0,1},{-4,-1,-3,-6,0,-10,5,-3,-1,-7,-2,-
3},{2,0,2,2,1,5,-4,2,0,3,1,2},{-2,2,0,-2,1,-3,2,-4,0,-3,1,-2},{2,-2,2,-2,3,-1,0,0,-4,-1,-3,0},{-4,1,-1,-6,1,-7,3,-3,-1,-8,-1,-3},{2,-3,1,-2,0,-2,1,1,-3,-1,-6,1},{-2,2,0,-2,1,-3,2,-2,0,-3,1,-4}};          

In[7]:= MatrixForm[Lm]                                                                                                                                                                                      

Out[7]//MatrixForm= -4    2     -2    -2    -2    -4    2     -2    2     -4    2     -2

                    2     -4    0     0     1     -1    0     2     -2    1     -3    2

                    -2    0     -4    0     -3    -3    2     0     2     -1    1     0

                    -2    0     0     -4    2     -6    2     -2    -2    -6    -2    -2

                    -2    1     -3    2     -6    0     1     1     3     1     0     1

                    -4    -1    -3    -6    0     -10   5     -3    -1    -7    -2    -3

                    2     0     2     2     1     5     -4    2     0     3     1     2

                    -2    2     0     -2    1     -3    2     -4    0     -3    1     -2

                    2     -2    2     -2    3     -1    0     0     -4    -1    -3    0

                    -4    1     -1    -6    1     -7    3     -3    -1    -8    -1    -3

                    2     -3    1     -2    0     -2    1     1     -3    -1    -6    1

                    -2    2     0     -2    1     -3    2     -2    0     -3    1     -4

In[8]:= (* the matrix of a linear map fm : Lm -> Lm *)                                                                                                                                                      

In[9]:= fm={{0,0,0,0,1,-1,0,0,-1,-1,-1,0},{1,-2,0,-1,1,-1,1,0,-2,-1,-2,1},{0,-1,0,1,0,1,0,1,0,1,0,1},{-1,1,0,0,-1,1,0,0,1,1,1,-1},{1,-1,1,-1,1,0,0,0,-1,0,-1,0},{0,1,0,0,-1,0,0,0,1,0,0,-1},{1,-1,1,0,0,1,0,
1,-1,0,-2,1},{1,-2,0,0,0,0,0,1,-1,0,-2,2},{1,-1,1,0,1,0,0,0,-1,1,-1,0},{1,-1,0,0,1,0,0,0,-1,0,0,1},{0,0,0,1,0,1,-1,1,0,0,0,1},{1,-1,1,0,1,1,0,0,-1,0,-1,1}};                                                

In[10]:= MatrixForm[fm]                                                                                                                                                                                     

Out[10]//MatrixForm= 0    0    0    0    1    -1   0    0    -1   -1   -1   0

                     1    -2   0    -1   1    -1   1    0    -2   -1   -2   1

                     0    -1   0    1    0    1    0    1    0    1    0    1

                     -1   1    0    0    -1   1    0    0    1    1    1    -1

                     1    -1   1    -1   1    0    0    0    -1   0    -1   0

                     0    1    0    0    -1   0    0    0    1    0    0    -1

                     1    -1   1    0    0    1    0    1    -1   0    -2   1

                     1    -2   0    0    0    0    0    1    -1   0    -2   2

                     1    -1   1    0    1    0    0    0    -1   1    -1   0

                     1    -1   0    0    1    0    0    0    -1   0    0    1

                     0    0    0    1    0    1    -1   1    0    0    0    1

                     1    -1   1    0    1    1    0    0    -1   0    -1   1

In[11]:= (* verify that fm is an isometry of Lm *)                                                                                                                                                          

In[12]:= IsOrtho[fm,Lm]                                                                                                                                                                                     

Out[12]= True

In[13]:= (* Lm is an even lattice of signature (2,10) and the glue group G(Lm)=(F_2)^10 *)                                                                                                                  

In[14]:= Linf[Lm]                                                                                                                                                                                           
Parity: 0, Signature: {2, 10}, Glue group: {2, 2, 2, 2, 2, 2, 2, 2, 2, 2}

In[15]:= (* a set of generators of G(Lm): (i.e., the rows of the following matrix) *)                                                                                                                       

In[16]:= GlueVectors[Lm,2]//MatrixForm                                                                                                                                                                      

Out[16]//MatrixForm= 1
                     -
                     2      0      0      0      0      0      0      0      0      0      0      0

                              1    1
                            -(-)   -
                     0        2    2      0      0      0      0      0      0      0      0      0

                                          1
                                          -
                     0      0      0      2      0      0      0      0      0      0      0      0

                                                   1    1
                                                 -(-)   -
                     0      0      0      0        2    2      0      0      0      0      0      0

                              1                                1
                            -(-)                               -
                     0        2    0      0      0      0      2      0      0      0      0      0

                              1                                       1
                            -(-)                                      -
                     0        2    0      0      0      0      0      2      0      0      0      0

                              1                                              1
                            -(-)                                             -
                     0        2    0      0      0      0      0      0      2      0      0      0

                              1                    1                                1
                            -(-)                 -(-)                               -
                     0        2    0      0        2    0      0      0      0      2      0      0

                                                   1                                       1
                                                 -(-)                                      -
                     0      0      0      0        2    0      0      0      0      0      2      0

                              1                                                                   1
                            -(-)                                                                  -
                     0        2    0      0      0      0      0      0      0      0      0      2

In[17]:= (* the Gram matrix of the bilinear form b_{Lm} on G(Lm) *)                                                                                                                                         

In[18]:= MatrixForm[GlueQ[Lm,2]]                                                                                                                                                                            

Out[18]//MatrixForm=         1   1
                             -   -
                     0   0   2   2   0   0   0   0   0   0

                                 1   1   1       1       1
                                 -   -   -       -       -
                     0   0   0   2   2   2   0   2   0   2

                     1               1   1   1           1
                     -               -   -   -           -
                     2   0   0   0   2   2   2   0   0   2

                     1   1           1   1   1           1
                     -   -           -   -   -           -
                     2   2   0   0   2   2   2   0   0   2

                         1   1   1           1   1
                         -   -   -           -   -
                     0   2   2   2   0   0   2   2   0   0

                         1   1   1               1       1
                         -   -   -               -       -
                     0   2   2   2   0   0   0   2   0   2

                             1   1   1           1   1
                             -   -   -           -   -
                     0   0   2   2   2   0   0   2   2   0

                         1           1   1   1           1
                         -           -   -   -           -
                     0   2   0   0   2   2   2   0   0   2

                                             1
                                             -
                     0   0   0   0   0   0   2   0   0   0

                         1   1   1       1       1
                         -   -   -       -       -
                     0   2   2   2   0   2   0   2   0   0

In[19]:= (* note that all the diagonal entries are zero. *)                                                                                                                                                 

In[20]:= (* By [Ni83,Theorem 4.3.1], Lm is isometric to U+E_{10}(2) *)                                                                                                                                      

In[21]:= (* the characteristic polynomial of fm *)                                                                                                                                                          

In[22]:= Factor[CharacteristicPolynomial[fm,x]]                                                                                                                                                             

                 2        2       2 2       4
Out[22]= (-1 + x)  (1 + x)  (1 + x )  (1 + x )

In[23]:= (* the 8-th power of fm is the identity map *)                                                                                                                                                     

In[24]:= MatrixPower[fm,8]//MatrixForm                                                                                                                                                                      

Out[24]//MatrixForm= 1   0   0   0   0   0   0   0   0   0   0   0

                     0   1   0   0   0   0   0   0   0   0   0   0

                     0   0   1   0   0   0   0   0   0   0   0   0

                     0   0   0   1   0   0   0   0   0   0   0   0

                     0   0   0   0   1   0   0   0   0   0   0   0

                     0   0   0   0   0   1   0   0   0   0   0   0

                     0   0   0   0   0   0   1   0   0   0   0   0

                     0   0   0   0   0   0   0   1   0   0   0   0

                     0   0   0   0   0   0   0   0   1   0   0   0

                     0   0   0   0   0   0   0   0   0   1   0   0

                     0   0   0   0   0   0   0   0   0   0   1   0

                     0   0   0   0   0   0   0   0   0   0   0   1

In[25]:= (* Thus, fm is of order 8. *)                                                                                                                                                                      

In[26]:= (* the sublattice T of Lm *)                                                                                                                                                                       

In[27]:= {T,fT}=UnGlue[Lm,fm,1+x^4]                                                                                                                                                                         

Out[27]= {{{-8, 4, 8, 4}, {4, -12, -12, -8}, {8, -12, -12, -8}, {4, -8, -8, -4}}, {{1, 3, 0, 1}, {-1, -1, 1, 0}, {0, 1, 0, 1}, {1, 3, 0, 0}}}

In[28]:= MatrixForm[T]                                                                                                                                                                                      

Out[28]//MatrixForm= -8    4     8     4

                     4     -12   -12   -8

                     8     -12   -12   -8

                     4     -8    -8    -4

In[29]:= Linf[T]                                                                                                                                                                                            
Parity: 0, Signature: {2, 2}, Glue group: {4, 4, 4, 4}

In[30]:= (* note that each entry of the above matrix is divided by 4, and  T is isometric to I_{2,2}(4) *)                                                                                                  

In[31]:= (* the matrix of fT i.e., the restriction of fm to T *)                                                                                                                                            

In[32]:= MatrixForm[fT]                                                                                                                                                                                     

Out[32]//MatrixForm= 1    3    0    1

                     -1   -1   1    0

                     0    1    0    1

                     1    3    0    0

In[33]:= Factor[CharacteristicPolynomial[fT,x]]                                                                                                                                                             

              4
Out[33]= 1 + x

In[34]:= (* complement LN to T in Lm *)                                                                                                                                                                     

In[35]:= {LN,fLN}=UnGlue[Lm,fm,(-1+x)^2(1+x)^2(1+x^2)^2]                                                                                                                                                    

Out[35]= {{{-4, 0, 2, 0, -1, 2, -2, 0}, {0, -4, 2, 4, -1, 2, -2, 4}, {2, 2, -4, -2, 2, -2, 4, -4}, {0, 4, -2, -8, 2, 0, 4, -8}, {-1, -1, 2, 2, -4, 1, -6, 2}, {2, 2, -2, 0, 1, -4, 2, 0}, 
 
>     {-2, -2, 4, 4, -6, 2, -12, 4}, {0, 4, -4, -8, 2, 0, 4, -12}}, {{0, -1, 1, 1, 0, 0, 0, 1}, {0, -2, 2, 2, -1, 0, -1, 3}, {1, -1, 1, 2, -1, -1, -2, 2}, {0, -2, 2, 3, -1, 0, -2, 4}, 
 
>     {1, -1, 0, 0, 0, 1, 0, 0}, {0, -1, 1, 1, 0, 0, 1, 2}, {0, 0, 0, 1, 0, -1, 0, 1}, {0, 1, -1, -2, 1, 0, 2, -2}}}

In[36]:= MatrixForm[LN]                                                                                                                                                                                     

Out[36]//MatrixForm= -4    0     2     0     -1    2     -2    0

                     0     -4    2     4     -1    2     -2    4

                     2     2     -4    -2    2     -2    4     -4

                     0     4     -2    -8    2     0     4     -8

                     -1    -1    2     2     -4    1     -6    2

                     2     2     -2    0     1     -4    2     0

                     -2    -2    4     4     -6    2     -12   4

                     0     4     -4    -8    2     0     4     -12

In[37]:= (* the minimum of nonzero self intersection number of elements in the positive definite lattice -LN *)                                                                                             

In[38]:= QMin[-LN]                                                                                                                                                                                          

Out[38]= 4

In[39]:= (* thus, the negative definite lattice LN has no roots. *)                                                                                                                                         

In[40]:= Linf[LN]                                                                                                                                                                                           
Parity: 0, Signature: {0, 8}, Glue group: {2, 2, 4, 4, 4, 4}

In[41]:= (* Gram matrix of a lattice Lp *)                                                                                                                                                                  

In[42]:= Lp={{-4,0,0,2,0,0,0,0,0,0},{0,-4,2,0,0,0,0,0,0,0},{0,2,-4,2,0,0,0,0,0,0},{2,0,2,-4,2,0,0,0,0,0},{0,0,0,2,-4,2,0,0,0,0},{0,0,0,0,2,-4,2,0,0,0},{0,0,0,0,0,2,-4,2,0,0},{0,0,0,0,0,0,2,-4,2,0},{0,0,0,
0,0,0,0,2,-4,2},{0,0,0,0,0,0,0,0,2,-4}};                                                                                                                                                                    

In[43]:= MatrixForm[Lp]                                                                                                                                                                                     

Out[43]//MatrixForm= -4   0    0    2    0    0    0    0    0    0

                     0    -4   2    0    0    0    0    0    0    0

                     0    2    -4   2    0    0    0    0    0    0

                     2    0    2    -4   2    0    0    0    0    0

                     0    0    0    2    -4   2    0    0    0    0

                     0    0    0    0    2    -4   2    0    0    0

                     0    0    0    0    0    2    -4   2    0    0

                     0    0    0    0    0    0    2    -4   2    0

                     0    0    0    0    0    0    0    2    -4   2

                     0    0    0    0    0    0    0    0    2    -4

In[44]:= (* the matrix of a linear map fp : Lp -> Lp *)                                                                                                                                                     

In[45]:= fp={{0,-1,-1,1,0,1,0,0,-1,1},{0,-1,0,0,0,1,0,0,0,0},{0,-2,0,0,1,1,0,0,-1,1},{0,-3,-1,1,1,2,-1,1,-2,2},{0,-3,-1,1,1,2,-1,1,-2,1},{1,-2,-1,0,1,2,-1,1,-2,1},{1,-1,-1,0,1,1,-1,1,-1,0},{1,-1,-1,0,1,0,
0,1,-1,0},{1,-1,0,0,0,0,0,1,-1,0},{1,-1,0,0,0,0,0,0,0,0}};                                                                                                                                                  

In[46]:= MatrixForm[fp]                                                                                                                                                                                     

Out[46]//MatrixForm= 0    -1   -1   1    0    1    0    0    -1   1

                     0    -1   0    0    0    1    0    0    0    0

                     0    -2   0    0    1    1    0    0    -1   1

                     0    -3   -1   1    1    2    -1   1    -2   2

                     0    -3   -1   1    1    2    -1   1    -2   1

                     1    -2   -1   0    1    2    -1   1    -2   1

                     1    -1   -1   0    1    1    -1   1    -1   0

                     1    -1   -1   0    1    0    0    1    -1   0

                     1    -1   0    0    0    0    0    1    -1   0

                     1    -1   0    0    0    0    0    0    0    0

In[47]:= (* verify that fp is an isometry of Lp *)                                                                                                                                                          

In[48]:= IsOrtho[fp,Lp]                                                                                                                                                                                     

Out[48]= True

In[49]:= Linf[1/2Lp]                                                                                                                                                                                        
Parity: 0, Signature: {1, 9}, Glue group: {}

In[50]:= (* thus, Lp(1/2) is isometric to E_{10}, and Lp is isometric to E_{10}(2) *)                                                                                                                       

In[51]:= (* the characteristic polynomial of fp *)                                                                                                                                                          

In[52]:= Factor[CharacteristicPolynomial[fp,x]]                                                                                                                                                             

                 3               2      3    4    6
Out[52]= (-1 + x)  (1 + x) (1 - x  - 2 x  - x  + x )

In[53]:= (* a set of generators of G(Lp) *)                                                                                                                                                                 

In[54]:= GlueVectors[Lp,2]//MatrixForm                                                                                                                                                                      

Out[54]//MatrixForm= 1
                     -
                     2   0   0   0   0   0   0   0   0   0

                         1
                         -
                     0   2   0   0   0   0   0   0   0   0

                             1
                             -
                     0   0   2   0   0   0   0   0   0   0

                                 1
                                 -
                     0   0   0   2   0   0   0   0   0   0

                                     1
                                     -
                     0   0   0   0   2   0   0   0   0   0

                                         1
                                         -
                     0   0   0   0   0   2   0   0   0   0

                                             1
                                             -
                     0   0   0   0   0   0   2   0   0   0

                                                 1
                                                 -
                     0   0   0   0   0   0   0   2   0   0

                                                     1
                                                     -
                     0   0   0   0   0   0   0   0   2   0

                                                         1
                                                         -
                     0   0   0   0   0   0   0   0   0   2

In[55]:= (* a gluing map phi: G(Lm) -> G(Lp) *)                                                                                                                                                             

In[56]:= phi={{0,0,1,0,1,1,1,0,0,0},{1,0,1,0,0,1,1,0,1,0},{0,0,0,1,1,0,1,0,1,0},{1,1,0,1,0,1,1,0,0,1},{0,1,0,0,0,0,0,1,1,0},{0,1,0,0,1,1,1,0,1,0},{1,0,0,0,1,0,0,1,0,0},{0,0,0,1,0,0,0,1,0,0},{0,1,0,0,0,0,1
,0,1,0},{0,0,1,0,1,0,0,1,0,0}};                                                                                                                                                                             

In[57]:= MatrixForm[phi]                                                                                                                                                                                    

Out[57]//MatrixForm= 0   0   1   0   1   1   1   0   0   0

                     1   0   1   0   0   1   1   0   1   0

                     0   0   0   1   1   0   1   0   1   0

                     1   1   0   1   0   1   1   0   0   1

                     0   1   0   0   0   0   0   1   1   0

                     0   1   0   0   1   1   1   0   1   0

                     1   0   0   0   1   0   0   1   0   0

                     0   0   0   1   0   0   0   1   0   0

                     0   1   0   0   0   0   1   0   1   0

                     0   0   1   0   1   0   0   1   0   0

In[58]:= (* glue (Lm,fm) and (Lp,fp) via phi *)                                                                                                                                                             

In[59]:= {K3,fK3}=Glue[Lm,fm,Lp,fp,2,phi];                                                                                                                                                                  

In[60]:= MatrixForm[K3]                                                                                                                                                                                     

Out[60]//MatrixForm= -4   -1   0    0    -1   1    -2   0    2    2    -2   3    -1   1    2    -1   1    1    1    2    0    1

                     -1   -2   1    0    0    1    -3   1    1    1    0    1    2    -1   1    0    1    1    0    0    -1   0

                     0    1    -4   -2   -1   2    1    0    1    0    0    0    1    2    -1   1    2    -1   0    2    2    1

                     0    0    -2   -4   0    2    0    0    0    0    0    1    1    1    0    1    1    -1   2    2    3    1

                     -1   0    -1   0    -4   0    -2   -2   -1   2    -2   2    2    -1   1    1    -1   0    0    1    1    2

                     1    1    2    2    0    -6   3    -1   -3   0    -1   -1   -1   -4   -1   0    -3   0    -1   -2   1    0

                     -2   -3   1    0    -2   3    -8   0    2    3    -1   4    5    -1   3    0    2    1    0    1    -3   2

                     0    1    0    0    -2   -1   0    -4   -3   0    -2   0    0    0    1    0    -3   1    0    0    0    2

                     2    1    1    0    -1   -3   2    -3   -6   -1   -1   -2   1    -2   -1   1    -4   1    -1   -2   1    2

                     2    1    0    0    2    0    3    0    -1   -4   2    -2   -2   1    -1   0    -1   0    0    -1   0    0

                     -2   0    0    0    -2   -1   -1   -2   -1   2    -4   1    0    0    2    0    -2   0    0    0    -1   2

                     3    1    0    1    2    -1   4    0    -2   -2   1    -6   -1   1    -2   0    -2   1    -2   -3   -2   -2

                     -1   2    1    1    2    -1   5    0    1    -2   0    -1   -8   3    0    -2   -2   0    2    0    0    -2

                     1    -1   2    1    -1   -4   -1   0    -2   1    0    1    3    -6   0    1    -1   0    -1   -2   1    1

                     2    1    -1   0    1    -1   3    1    -1   -1   2    -2   0    0    -4   1    1    0    0    0    3    -1

                     -1   0    1    1    1    0    0    0    1    0    0    0    -2   1    1    -2   0    1    0    0    -2   -1

                     1    1    2    1    -1   -3   2    -3   -4   -1   -2   -2   -2   -1   1    0    -6   1    0    -2   -1   1

                     1    1    -1   -1   0    0    1    1    1    0    0    1    0    0    0    1    1    -4   0    0    1    0

                     1    0    0    2    0    -1   0    0    -1   0    0    -2   2    -1   0    0    0    0    -4   -2   -3   0

                     2    0    2    2    1    -2   1    0    -2   -1   0    -3   0    -2   0    0    -2   0    -2   -4   -3   -1

                     0    -1   2    3    1    1    -3   0    1    0    -1   -2   0    1    3    -2   -1   1    -3   -3   -8   -1

                     1    0    1    1    2    0    2    2    2    0    2    -2   -2   1    -1   -1   1    0    0    -1   -1   -4

In[61]:= MatrixForm[fK3]                                                                                                                                                                                    

Out[61]//MatrixForm= -3   0    -2   0    0    -2   3    2    1    2    -2   0    -1   0    -2   0    2    2    0    2    3    0

                     2    -1   4    4    -1   0    -4   -3   -6   -1   -2   0    4    0    -1   2    -1   1    -2   -6   -3   4

                     1    -1   2    3    0    1    -2   -1   -3   0    -1   -2   3    2    -2   1    1    2    -2   -4   -2   1

                     -3   1    -3   -3   0    0    3    1    2    2    -2   1    -3   2    0    -1   1    0    2    4    3    0

                     0    1    -1   -1   0    -2   2    0    0    1    -1   0    -1   -1   0    0    -1   -1   0    1    1    0

                     0    -1   1    1    -1   -3   1    0    -3   3    -2   -1   3    -2   -2   1    0    2    -2   -2   1    1

                     0    0    0    0    0    -1   1    0    -1   1    -1   -1   0    0    -1   0    0    1    0    -1   1    0

                     -1   0    1    1    0    -1   0    0    -1   0    -1   1    -1   0    -1   0    0    1    1    0    1    1

                     2    -1   3    2    0    -1   -2   -1   -3   0    0    -1   3    -2   0    1    -1   0    -2   -4   -2   0

                     0    1    -2   -2   0    0    1    0    1    0    0    0    -1   0    0    0    0    -1   1    2    2    0

                     1    1    -1   -2   0    3    -2   -1   3    -2   2    1    -2   1    3    -1   -1   -3   2    2    -1   -1

                     1    0    2    2    0    -4   1    0    -2   0    0    0    0    -4   0    0    -2   0    -2   -2   -1   0

                     1    0    2    1    0    0    -1   -1   -2   0    0    0    0    0    0    0    -1   0    0    -2   -1   0

                     0    1    0    0    1    1    0    0    1    -2   1    0    -3   1    1    -1   -1   -1   1    1    -1   -1

                     -3   1    -3   -2   0    2    1    0    2    0    -2   1    -3   4    0    -1   1    1    3    4    2    1

                     0    1    -1   0    0    1    0    -1   0    -2   -1   0    -1   2    1    0    -1   -1   0    0    -1   2

                     -2   0    -3   -1   0    3    0    1    2    0    -1   0    0    4    -1   0    3    1    1    2    1    1

                     0    0    1    2    -1   -2   0    -1   -3   0    -2   0    1    -1   -1   1    -1   1    -1   -2   0    2

                     -1   1    -2   -2   0    2    0    0    2    0    0    1    -2   2    1    -1   1    -1   2    2    1    0

                     -2   0    -2   -1   0    1    2    1    2    1    -1   0    -1   3    -1   0    2    1    1    2    2    0

                     -1   0    0    0    0    -1   1    0    -1   1    -1   0    0    0    -1   0    0    1    0    1    1    0

                     -1   0    -1   -1   0    1    -1   0    1    1    -1   0    0    1    0    0    1    0    1    1    1    0

In[62]:= IsOrtho[fK3,K3]                                                                                                                                                                                    

Out[62]= True

In[63]:= Linf[K3]                                                                                                                                                                                           
Parity: 0, Signature: {3, 19}, Glue group: {}

In[64]:= (* K3 is isometric to the K3 lattice II_{3,19}, and fK3 is an isometry of the lattice K3. *)                                                                                                       

In[65]:= Factor[CharacteristicPolynomial[fK3,x]]                                                                                                                                                            

                 5        3       2 2       4        2      3    4    6
Out[65]= (-1 + x)  (1 + x)  (1 + x )  (1 + x ) (1 - x  - 2 x  - x  + x )

In[66]:= h={97,75,131,194,172,149,118,92,53,15};                                                                                                                                                            

In[67]:= h.Lp.h                                                                                                                                                                                             

Out[67]= 496

In[68]:= (* h is a vector in Lp of self intersection number h^2=496. *)                                                                                                                                     

In[69]:= (* as an element in K3, the coordinates of h is hK3 *)                                                                                                                                             

In[70]:= hK3=Glueh[Lm,fm,Lp,fp,2,phi,{0,0,0,0,0,0,0,0,0,0,0,0},h][[3]]                                                                                                                                      

Out[70]= {236, 119, 135, 106, 16, 184, 92, 96, 0, 1, -231, 0, 0, -92, 131, -16, 96, 119, -39, 118, 92, 15}

In[71]:= hK3.K3.hK3                                                                                                                                                                                         

Out[71]= 496

In[72]:= (* the involution sigma of K3 such that sigma|Lm=-id, sigma|Lp=id *)                                                                                                                               

In[73]:= sigma=Glue[Lm,-IdentityMatrix[12],Lp,IdentityMatrix[10],2,phi][[2]];                                                                                                                               

In[74]:= MatrixForm[sigma]                                                                                                                                                                                  

Out[74]//MatrixForm= 1    0    0    0    0    0    0    0    0    0    0    0    2    0    0    0    0    0    0    0    0    0

                     0    0    -1   -1   0    0    1    1    -1   0    0    1    -1   0    0    1    1    0    0    0    1    0

                     0    0    -1   -1   0    0    1    1    -1   0    0    1    0    0    0    0    1    0    0    0    1    0

                     0    0    0    1    0    0    0    0    2    0    0    0    0    0    0    0    0    0    0    0    0    0

                     0    0    0    0    1    0    0    0    1    0    0    -1   0    0    0    0    0    0    0    0    0    0

                     0    0    0    0    0    -1   2    0    0    0    0    0    0    0    0    0    0    0    0    0    2    0

                     0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    1    0

                     0    0    0    0    0    0    0    0    0    0    0    1    0    0    0    0    1    0    0    0    0    0

                     0    0    0    0    0    0    0    0    -1   0    0    0    0    0    0    0    0    0    0    0    0    0

                     0    0    0    0    1    0    0    0    1    0    0    -1   0    0    0    0    0    0    0    0    0    -1

                     0    0    0    0    1    1    -1   0    1    -1   1    -1   -1   0    0    0    0    0    0    0    -1   -1

                     0    0    0    0    0    0    0    0    0    0    0    -1   0    0    0    0    0    0    0    0    0    0

                     0    0    0    0    0    0    0    0    0    0    0    0    -1   0    0    0    0    0    0    0    0    0

                     0    0    0    0    0    0    -1   0    0    0    0    0    0    -1   0    0    0    0    0    0    -1   0

                     0    0    0    0    0    1    -1   0    1    0    0    1    0    0    1    0    0    0    0    0    -1   0

                     0    1    -1   0    0    0    0    0    0    0    0    0    -1   0    0    0    0    0    0    0    0    0

                     0    0    0    0    0    0    0    1    0    0    0    1    0    0    0    0    0    0    0    0    0    0

                     0    0    0    0    0    0    0    0    -1   0    0    0    0    0    0    0    0    1    0    0    0    0

                     0    0    0    1    0    0    -1   0    1    0    0    0    0    0    0    0    0    0    -1   0    -1   0

                     1    0    0    0    0    0    0    0    0    0    0    0    1    0    0    0    0    0    0    -1   0    0

                     0    0    0    0    0    0    1    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0

                     0    0    0    0    1    0    0    0    0    -1   0    0    0    0    0    0    0    0    0    0    0    0

In[75]:= (* sigma and fK3 commute *)                                                                                                                                                                        

In[76]:= sigma.fK3==fK3.sigma                                                                                                                                                                               

Out[76]= True

In[77]:= IsOrtho[sigma,K3]                                                                                                                                                                                  

Out[77]= True

In[78]:= Factor[CharacteristicPolynomial[sigma,x]]                                                                                                                                                          

                 10        12
Out[78]= (-1 + x)   (1 + x)

In[79]:= (* verify sigma(hK3)=hK3 *)                                                                                                                                                                        

In[80]:= sigma.hK3==hK3                                                                                                                                                                                     

Out[80]= True

In[81]:= (* compute the restriction of fK3 to the complement to T in K3 *)                                                                                                                                  

In[82]:= {L,f,hL}=UnGlueh[K3,fK3,(-1+x)^5(1+x)^3(1+x^2)^2*S8,hK3];                                                                                                                                          

In[83]:= MatrixForm[L]                                                                                                                                                                                      

Out[83]//MatrixForm= -12   2     -7    -4    -4    8     -2    9     11    -1    -1    5     5     -2    0     3     5     10

                     2     -6    4     0     3     -1    -1    -2    -5    1     0     -1    -4    1     -1    -2    6     -2

                     -7    4     -8    -1    -5    5     0     6     11    -3    -2    4     7     -2    0     4     1     7

                     -4    0     -1    -4    -1    2     -2    2     1     4     1     1     -1    1     0     0     4     4

                     -4    3     -5    -1    -6    3     0     5     6     0     -1    3     4     -2    2     4     5     5

                     8     -1    5     2     3     -8    2     -6    -9    3     1     -3    -5    2     0     -1    -1    -6

                     -2    -1    0     -2    0     2     -4    -1    -1    2     2     0     -2    0     0     -4    0     2

                     9     -2    6     2     5     -6    -1    -12   -12   4     2     -5    -7    4     -1    -7    -4    -9

                     11    -5    11    1     6     -9    -1    -12   -20   9     3     -6    -12   5     1     -8    4     -10

                     -1    1     -3    4     0     3     2     4     9     -18   0     0     7     -4    1     0     -16   -1

                     -1    0     -2    1     -1    1     2     2     3     0     -4    2     3     0     0     4     6     1

                     5     -1    4     1     3     -3    0     -5    -6    0     2     -4    -3    2     0     -4    -6    -5

                     5     -4    7     -1    4     -5    -2    -7    -12   7     3     -3    -10   3     0     -4    3     -5

                     -2    1     -2    1     -2    2     0     4     5     -4    0     2     3     -4    0     2     -2    2

                     0     -1    0     0     2     0     0     -1    1     1     0     0     0     0     -4    0     -1    0

                     3     -2    4     0     4     -1    -4    -7    -8    0     4     -4    -4    2     0     -12   -6    -3

                     5     6     1     4     5     -1    0     -4    4     -16   6     -6    3     -2    -1    -6    -42   -7

                     10    -2    7     4     5     -6    2     -9    -10   -1    1     -5    -5    2     0     -3    -7    -12

In[84]:= MatrixForm[f]                                                                                                                                                                                      

Out[84]//MatrixForm= -2    -1    -2    0     -2    3     -1    2     3     -3    0     1     1     -1    0     1     1     2

                     1     -4    2     0     2     1     -2    -3    -4    6     -2    0     -2    2     -2    -2    10    -1

                     2     0     3     -1    4     -2    -1    -3    -4    10    -2    0     -1    2     -2    -2    4     -1

                     0     -1    1     0     1     0     -1    0     -2    2     -1    0     0     1     1     -2    3     1

                     -2    1     -4    1     -4    4     -2    0     3     -4    0     0     3     0     2     -2    0     2

                     -2    1     -3    0     -3    2     0     2     4     -4    0     1     2     -1    1     2     -1    2

                     -2    4     -2    -1    -3    0     2     4     5     -7    3     0     1     -3    2     4     -11   1

                     0     -4    2     0     2     0     0     1     -2    0     0     0     -2    0     -2    0     4     0

                     0     0     2     -1    1     0     0     1     -2    4     0     0     -1    0     0     0     2     0

                     -1    2     -1    0     -1    0     1     2     2     -3    1     0     1     -1    1     1     -5    1

                     -2    3     -4    0     -3    2     -2    0     3     -2    0     0     3     1     3     -2    -3    3

                     -2    2     -2    -1    -1    0     -1    2     3     0     1     1     1     -1    0     0     -3    4

                     0     3     -3    1     -1    0     -1    -2    2     0     -1    0     3     1     1     -2    -3    1

                     -1    -2    1     -1    2     0     -2    0     -2    5     -1    1     -1    1     -1    -2    6     2

                     -2    3     -3    0     -3    2     0     2     4     -4    1     0     3     -1    2     0     -5    2

                     0     1     -2    1     -1    1     -1    -2    1     -1    -1    0     2     1     1     -2    0     0

                     0     -1    0     0     0     1     -1    -1    -1    2     -1    0     0     1     0     -1    4     0

                     0     1     -1    0     -1    1     -1    -1    1     -1    0     0     1     0     1     -1    -2    0

In[85]:= (* as an element in L, the coordinates of hK3 is hL *)                                                                                                                                             

In[86]:= hL                                                                                                                                                                                                 

Out[86]= {16, 184, 135, 96, 106, 1, -231, 0, 0, -92, 131, -16, 96, 119, -39, 118, 92, 15}

In[87]:= Linf[L]                                                                                                                                                                                            
Parity: 0, Signature: {1, 17}, Glue group: {4, 4, 4, 4}

In[88]:= IsOrtho[f,L]                                                                                                                                                                                       

Out[88]= True

In[89]:= hL.L.hL                                                                                                                                                                                            

Out[89]= 496

In[90]:= (* compute the set of roots in L perpendicular to hL *)                                                                                                                                            

In[91]:= Rhroots[L,hL]                                                                                                                                                                                      

Out[91]= {}

In[92]:= (* use the method described in Remark 5.8 in the paper to compute the set of roots r in L such that (r,hL)*(f(r),hL)<0 *)                                                                          

In[93]:= Shroots[L,f,hL]                                                                                                                                                                                    

Out[93]= {}

In[94]:= (* it turns out that both Rhroots[L,hL] and Shroots[L,f,hL] are empty set. *)                                                                                                                      

In[95]:= (* Then (fp,fm,T,phi) is an Enriques quadruple with entropy log tau8 since all of the eight conditions in Definition 7.1 are satisfied. *)                                                         

In[96]:= (* Thus, by Theorem 7.4, the Salem number tau8 can be realized by an automorphism of an Enriques surface. *)                                                                                       

In[97]:=                                                                                                                                                                                                    

